$\mathcal{N}=2$ Universality at Strong Coupling

We present a detailed analysis of integrated correlators for an $\mathcal{N}=2$ superconformal field theory on a squashed sphere with SU$(N)$ gauge group and fundamental/anti-symmetric matter. Employing the matrix model arising from supersymmetric localisation, we compute derivatives of the partition function $\mathcal{Z}$ with respect to the fundamental mass ($\mu$), the anti-symmetric mass ($m$) and the squashing parameter ($b$), corresponding to integrated insertions of the $\mathcal{N}=2$ flavour-current and stress-tensor multiplets, which are holographically dual to gluon and graviton scatterings in the presence of D7-branes. For correlators dual to only graviton scatterings, we confirm the planar-limit equivalence with $\mathcal{N}=4$ SYM. Our main result is a remarkable universality for the mixed gluon-graviton scattering amplitudes off D7-branes, obtained from $\partial_\mu^2 \partial_m^2 \log \mathcal{Z}$ and $\partial_\mu^2 \partial_b^2 \log \mathcal{Z}$. We show that the leading and sub-leading large-$N$ contributions in the strong-coupling regime are governed by universal asymptotic series, identical to those found for integrated giant-graviton correlators in $\mathcal{N}=4$ SYM. We also propose an $\text{SL}(2, \mathbb{Z})$-invariant completion of these results in terms of non-holomorphic Eisenstein series. This completion provides exact constraints on higher-derivative terms in the dual $\text{AdS}_5$ brane-string amplitudes and highlights an unexpected universality across distinct superconformal theories at strong coupling.

==> anc/Ancillary_file_Subm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    375442,      10450]
NotebookOptionsPosition[    343136,       9972]
NotebookOutlinePosition[    343534,       9988]
CellTagsIndexPosition[    343491,       9985]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Derivation of the strong coupling expansion of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "3"], TraditionalForm]],ExpressionUUID->
  "88165678-de3b-ef41-83af-6b2fdf9b2276"]
}], "Title",
 CellChangeTimes->{
  3.9690872621375847`*^9, {3.969093806887514*^9, 
   3.9690938399884777`*^9}},ExpressionUUID->"dc746fd5-5087-0e4c-baef-\
0df3c7187075"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "3"], TraditionalForm]],ExpressionUUID->
  "08ab1eda-d62a-6441-a6cb-1af4e7d3129c"],
 " is defined as "
}], "Text",
 CellChangeTimes->{
  3.969093845340847*^9, {3.969093968128689*^9, 3.9690939819888535`*^9}, 
   3.969094048327133*^9, 3.969094111138283*^9, 3.969094190181284*^9, 
   3.969094289907383*^9, {3.9690945041113815`*^9, 
   3.9690946201217155`*^9}},ExpressionUUID->"474a665e-8077-5040-a159-\
4a5afdd8e613"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubscriptBox[
         StyleBox["A", "TI"], "3"], "\[LongEqual]", "256", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["u", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "2", 
           StyleBox["u", "TI"], "+", "8"}]], 
        RowBox[{"(", 
          RowBox[{"1", "-", 
            SuperscriptBox["4", 
             RowBox[{
               StyleBox["u", "TI"], "+", "1"}]]}], ")"}], "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["u", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["u", "TI"], "+", "3"}], ")"}], "\[Cross]", "\n", 
        "\[Cross]", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], ",", 
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        RowBox[{"[", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"]}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["n", "TI"]}], ")"}], " ", 
            FractionBox[
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["s", "TI"], "+", 
                   StyleBox["k", "TI"], "-", "1"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["t", "TI"], "+", 
                   StyleBox["k", "TI"], "+", 
                   StyleBox["n", "TI"], "-", "1"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["u", "TI"], "+", 
                   StyleBox["n", "TI"], "-", "2"}], ")"}]}], 
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["s", "TI"], "+", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "+", 
                   StyleBox["n", "TI"], "-", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "+", 
                   StyleBox["k", "TI"], "-", 
                   StyleBox["n", "TI"], "+", "2"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "+", 
                   StyleBox["n", "TI"], "+", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["u", "TI"], "+", 
                   StyleBox["n", "TI"], "+", "3"}], ")"}]}]]}], "]"}], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "A_3\n    &=256\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{du}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+2u+8}\\big(1-4^{u+\
1}\\big) \\Gamma(2s+4)\\,\\zeta(2s+3)\\,\\Gamma(2t+3)\\,\\Gamma(2t+4)\\,\\\
zeta(2t+3)\\,\\Gamma(2u+4)\\,\\zeta(2u+3) \\times \\\\ \\times \\sum_{k,n=1}^\
\\infty\\,\\biggl[(2k)\\,(2n)\n    \
\\,\\frac{\\Gamma(-s+k-1)\\,\\Gamma(-t+k+n-1)\\,\\Gamma(-u+n-2)}{\\Gamma(s+k+\
2)\\,\\Gamma(t+n-k+2)\\,\\Gamma(t+k-n+2)\\,\\Gamma(t+n+k+2)\\,\\Gamma(u+n+3)}\
\\biggr]~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"3a54ee33-edd3-f142-8ccb-fbaa5dd9df1e"]], "Text",
 CellChangeTimes->{{3.9690985281446953`*^9, 
  3.969098535877537*^9}},ExpressionUUID->"b791eecf-1b20-f647-a731-\
1bc2f189d528"],

Cell[TextData[{
 "\nWe can perform the sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["n", "TI"], TraditionalForm], "errors" -> {}, "input" -> "n", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6cb6c9e6-f675-e943-b8a0-356fa65ab71d"],
 " and get"
}], "Text",
 CellChangeTimes->{{3.96909872439718*^9, 
  3.969098748420748*^9}},ExpressionUUID->"7c84120a-6a7e-e64c-b515-\
e16f1c260242"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumovern", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"2", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "k", "+", "n", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "u"}], "+", "n", "-", "2"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "n", "-", "k", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "k", "-", "n", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "n", "+", "k", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"u", "+", "n", "+", "3"}], "]"}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"302a9923-2050-1f43-97b3-53687cbfdbf0"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "-", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "u"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"-", "k"}], "-", "t"}], ",", 
       RowBox[{"k", "-", "t"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "u"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "-", "k", "+", "t"}], ",", 
       RowBox[{"3", "+", "k", "+", "t"}], ",", 
       RowBox[{"4", "+", "u"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "-", "k", "+", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "k", "+", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "k", "+", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "u"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.9690987786440945`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"1ab5164d-2c3b-0a4c-ac4e-a83370efefb6"]
}, Open  ]],

Cell[TextData[{
 "We use the identity ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "4"], 
         SubscriptBox[
          StyleBox["F", "TI"], "3"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             StyleBox["d", "TI"], ";", 
             StyleBox["a", "TI"], "-", 
             StyleBox["b", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["c", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "-1"}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}]], " ", 
         SubscriptBox["\[Null]", "3"], 
         SubscriptBox[
          StyleBox["F", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "1"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "{} _4F_3(a,b,c,d;a-b+1,a-c+1,a-d+1;-1)=\\frac{\\Gamma (a-b+1) \
\\,\\Gamma (a-c+1) }{\\Gamma (a+1) \
\\,\\Gamma(a-b-c+1)}\\,{}_3F_2(b,c,\\frac{a}{2}-d+1;\\frac{a}{2}+1,a-d+1;1)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c6e7e38a-9b50-b94f-ad45-32beb6a01034"],
 " , which in our case becomes "
}], "Text",
 CellChangeTimes->{{3.969098786948082*^9, 
  3.9690988322095375`*^9}},ExpressionUUID->"45edecae-fb45-ae46-aaf5-\
d11a89e10679"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"id1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{
           RowBox[{"-", "k"}], "-", "t"}], ",", 
          RowBox[{"k", "-", "t"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "u"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "-", "k", "+", "t"}], ",", 
          RowBox[{"3", "+", "k", "+", "t"}], ",", 
          RowBox[{"4", "+", "u"}]}], "}"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "->", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "k", "+", "t"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "k", "+", "t"}], "]"}], " "}], 
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "t"}]}], "]"}]}]], 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "k"}], "-", "t"}], ",", 
           RowBox[{"k", "-", "t"}], ",", 
           RowBox[{"3", "+", "u"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"4", "+", "u"}]}], "}"}], ",", "1"}], "]"}]}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9690988476286106`*^9, 3.9690988487812634`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4833b0a1-06f0-bb48-aa72-9c3d20e1f60c"],

Cell["so that ", "Text",
 CellChangeTimes->{{3.969098871347492*^9, 
  3.969098872416197*^9}},ExpressionUUID->"761eb577-858b-8540-915f-\
64513022b5a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumovern", "/.", "id1"}]], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"82b17af9-84f2-a948-883d-34f46008fc46"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"k", "-", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "u"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "k"}], "-", "t"}], ",", 
       RowBox[{"k", "-", "t"}], ",", 
       RowBox[{"3", "+", "u"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"4", "+", "u"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "k", "+", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "t"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "u"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.969098885791847*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"5b4bd209-b966-5e43-83c2-334816aab29a"]
}, Open  ]],

Cell[TextData[{
 "Thus, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["A", "TI"], "3"], TraditionalForm], "errors" -> {}, "input" -> 
     "A_3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "30522731-0921-284a-aea0-661c9a4e0799"],
 " becomes"
}], "Text",
 CellChangeTimes->{{3.969098894256708*^9, 
  3.9690989103374557`*^9}},ExpressionUUID->"cf218a8b-1a72-b547-bc56-\
58a660276ec4"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubscriptBox[
         StyleBox["A", "TI"], "3"], "\[LongEqual]", "256", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "8"}]], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        RowBox[{"[", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"]}], ")"}], " ", 
            FractionBox[
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["s", "TI"], "+", 
                   StyleBox["k", "TI"], "-", "1"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["t", "TI"], "+", 
                   StyleBox["k", "TI"]}], ")"}]}], 
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["s", "TI"], "+", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "+", 
                   StyleBox["k", "TI"], "+", "1"}], ")"}]}]], "\[Cross]", 
            "\n", "\[Cross] ", 
            SubsuperscriptBox["\[Integral]", 
             RowBox[{"-", 
               StyleBox["i", "TI"], "\[Infinity]"}], 
             RowBox[{"+", 
               StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
            FractionBox[
             RowBox[{
               StyleBox["d", "TI"], 
               StyleBox["u", "TI"]}], 
             RowBox[{"2", "\[Pi]", 
               StyleBox["i", "TI"]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
               FractionBox[
                SqrtBox["\[Lambda]"], 
                RowBox[{"4", "\[Pi]"}]], ")"}], 
             RowBox[{"2", 
               StyleBox["u", "TI"]}]], 
            RowBox[{"(", 
              RowBox[{"1", "-", 
                SuperscriptBox["4", 
                 RowBox[{
                   StyleBox["u", "TI"], "+", "1"}]]}], ")"}], 
            FractionBox[
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"2", 
                   StyleBox["u", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
               RowBox[{"(", 
                 RowBox[{"2", 
                   StyleBox["u", "TI"], "+", "3"}], ")"}], " ", 
               "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{"-", 
                   StyleBox["u", "TI"], "-", "1"}], ")"}]}], 
             RowBox[{"\[CapitalGamma]", "(", 
               RowBox[{
                 StyleBox["u", "TI"], "+", "4"}], ")"}]], " ", 
            SubscriptBox["\[Null]", "3"], 
            SubscriptBox[
             StyleBox["F", "TI"], "2"], 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"], ",", "-", 
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], ",", 
                StyleBox["u", "TI"], "+", "3", ";", "2", ",", 
                StyleBox["u", "TI"], "+", "4", ";", "1"}], ")"}]}], "]"}], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "A_3\n    &=256\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+8}\\,\\Gamma(2s+4)\\,\
\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3)\\sum_{k=1}^\\infty\\,\\biggl[(2k)\
\n    \\,\\frac{\\Gamma(-s+k-1)\\,\\Gamma (-t+k) }{\\Gamma(s+k+2)\\,\\Gamma \
(t+k+1)}\\times \\\\& \\times \\,\\int_{-i\\infty}^{+i\\infty}\\!\\frac{du}{2\
\\pi i}\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2u}\\big(1-4^{u+1}\\\
big)\\frac{\\Gamma(2u+4)\\,\\zeta(2u+3) \\,\\Gamma (-u-1)}{\\Gamma (u+4) } \
\\,{}_3F_2(-t-k,-t+k,u+3;2,u+4;1)\\biggr]~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"a4375c1b-160f-e749-9bb5-675c75a03286"]], "Text",
 CellChangeTimes->{{3.969098912936821*^9, 
  3.9690989229786263`*^9}},ExpressionUUID->"51368fae-bac9-6645-b080-\
b268280baec8"],

Cell[TextData[{
 "\nWe now close counter-clockwise the contours of integrations and compute \
the residues. We start with the residues in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["u", "TI"], TraditionalForm], "errors" -> {}, "input" -> "u", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c9e6af3d-0ed9-8543-ab2f-8e82f3a2d459"],
 " of the function "
}], "Text",
 CellChangeTimes->{{3.96909895553985*^9, 
  3.969098980201559*^9}},ExpressionUUID->"5946ffa5-8da5-4d42-9390-\
6771fd63d876"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "u_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{"2", "u"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["4", 
       RowBox[{"u", "+", "1"}]]}], ")"}], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "4"}], "]"}], 
      RowBox[{"Zeta", "[", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "3"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "1"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"u", "+", "4"}], "]"}]], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], "-", "k"}], ",", 
        RowBox[{
         RowBox[{"-", "t"}], "+", "k"}], ",", 
        RowBox[{"u", "+", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"u", "+", "4"}]}], "}"}], ",", "1"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9690989932731094`*^9, 3.9690989953687286`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"11f4e1e8-ad89-2340-86a9-080203bc085b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "u=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ab3ece89-b7b0-7441-946c-929b31df4f88"]
}], "Subsection",
 CellChangeTimes->{{3.969098999248277*^9, 
  3.969099047519324*^9}},ExpressionUUID->"45b44d82-7206-c345-88ea-\
92213e0de14a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.969099049128662*^9, 3.9690990604171944`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"62755c5f-0d56-0348-8bbb-1b2c82d794cc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "k"}], "-", "t"}], ",", 
       RowBox[{"k", "-", "t"}]}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", "1"}], "]"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "\[Lambda]"]], "Output",
 CellChangeTimes->{3.9690990624716473`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"0e04ce0b-58f1-3a44-87d6-4e174a27754e"]
}, Open  ]],

Cell[TextData[{
 "which can be written as   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{"log", "2"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], "-2"], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["t", "TI"], "+", "3"}], ")"}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"], "+", "3"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "3"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "(\\log 2) \
\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{-2}\\frac{\\Gamma (2 \
t+3)}{\\Gamma (t-k+3) \\Gamma (t+k+3)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35371ec9-d2da-c649-834d-934e13ff1993"],
 " thanks to the identity  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "2"], 
         SubscriptBox[
          StyleBox["F", "TI"], "1"], 
         RowBox[{"(", 
           RowBox[{"-", 
             StyleBox["t", "TI"], "-", 
             StyleBox["k", "TI"], ",", "-", 
             StyleBox["k", "TI"], "+", 
             StyleBox["k", "TI"], ";", "3", ";", "1"}], ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{"2 ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "3"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "3"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "{}_2F_1(-t-k,-k+k;3;1)=\\frac{2\\,\\Gamma(2t+3)}{\\Gamma(t-k+3)\\,\\\
Gamma(t+k+3)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "febbc81d-bef7-3e41-bc86-3ce90fe504c2"],
 "."
}], "Text",
 CellChangeTimes->{{3.969099078566599*^9, 
  3.969099083293728*^9}},ExpressionUUID->"a4b3a89b-e88a-cb45-8315-\
63b367875631"],

Cell[TextData[{
 "Thus, the contribution of this residue to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubsuperscriptBox[
         StyleBox["F", "TI"], "2", 
         StyleBox["hard", FontSlant -> "Plain"]], TraditionalForm], 
      "errors" -> {}, "input" -> "F_2^{\\mathrm{hard}}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "097f36df-1543-a946-8acc-b761667d3df3"],
 "is"
}], "Text",
 CellChangeTimes->{{3.969099093880287*^9, 
  3.969099099105692*^9}},ExpressionUUID->"a770bdd1-579f-1842-bf6f-\
4432e8e89e5a"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "1", ")"}]], "\[LongEqual]", "256", 
        RowBox[{"(", 
          RowBox[{"log", "2"}], ")"}], "\[NegativeThinSpace]", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "6"}]], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], " ", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["k", "TI"]}], ")"}], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "-", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"]}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "-", 
               StyleBox["k", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "+", "3"}], ")"}]}]], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "A_3^{(1)}&=256(\\log2)\\!\\int_{-i\\infty}^{+i\\infty}\\!\\!\\frac{ds}{2\
\\pi i}\\int_{-i\\infty}^{+i\\infty}\\!\\!\\frac{dt}{2\\pi i}\\,\\Big(\\frac{\
\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+6}\\,\\Gamma(2s+4)\\,\\zeta(2s+3)\\,\\\
Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(2t+3)\\,\n    \\sum_{k=1}^\\infty\\,(2k)\
\n    \\,\\frac{\\Gamma(-s+k-1)\\,\\Gamma(-t+k)}{\\Gamma(s+k+2)\\,\\Gamma(t+k+\
1)\\,\\Gamma(t-k+3)\\,\\Gamma(t+k+3)}~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"e35d9f94-59e8-6242-90c3-a4b88e34bd63"]], "Text",
 CellChangeTimes->{{3.969099106121937*^9, 
  3.969099112416151*^9}},ExpressionUUID->"bf32cd87-101a-994d-ac1d-\
066c02ec9180"],

Cell["We now sum over k", "Text",
 CellChangeTimes->{{3.9690992018709507`*^9, 
  3.9690992071600285`*^9}},ExpressionUUID->"86333a02-c387-1d47-9184-\
57c87472ad8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumoverk1", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"2", "k", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "s"}], "+", "k", "-", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "k"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"s", "+", "k", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "k", "+", "1"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "-", "k", "+", "3"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "k", "+", "3"}], "]"}]}], ")"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"4a8986b3-3714-114e-aebc-f09bdc55fa32"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "t"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}], ",", 
       RowBox[{"1", "-", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "s"}], ",", 
       RowBox[{"2", "+", "t"}], ",", 
       RowBox[{"4", "+", "t"}]}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "s"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "t"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.969099232058716*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"f4b09661-b767-b548-b523-73264f59998c"]
}, Open  ]],

Cell[TextData[{
 "Using again the identity  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "4"], 
         SubscriptBox[
          StyleBox["F", "TI"], "3"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             StyleBox["d", "TI"], ";", 
             StyleBox["a", "TI"], "-", 
             StyleBox["b", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["c", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "-1"}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}]], " ", 
         SubscriptBox["\[Null]", "3"], 
         SubscriptBox[
          StyleBox["F", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "1"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "{} _4F_3(a,b,c,d;a-b+1,a-c+1,a-d+1;-1)=\\frac{\\Gamma (a-b+1) \
\\,\\Gamma (a-c+1) }{\\Gamma (a+1) \
\\,\\Gamma(a-b-c+1)}\\,{}_3F_2(b,c,\\frac{a}{2}-d+1;\\frac{a}{2}+1,a-d+1;1)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d510cc86-c91d-0c4a-a3c7-0503dd0e5efd"],
 " , which in our case becomes"
}], "Text",
 CellChangeTimes->{{3.969099243621605*^9, 
  3.969099247726309*^9}},ExpressionUUID->"c3717245-5c17-8949-bce0-\
47d990aa6784"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "s"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "t"}], ",", 
         RowBox[{"1", "-", "t"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "s"}], ",", 
         RowBox[{"2", "+", "t"}], ",", 
         RowBox[{"4", "+", "t"}]}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "->", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "4"}], "]"}], " "}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", " ", "t", "+", "4"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "s"}], ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1"}], ",", 
          RowBox[{"t", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"t", "+", "2"}]}], "}"}], ",", "1"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9690992584043064`*^9, 3.969099259584938*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f2ff08c0-c31e-bb42-85ee-a6b2b35160cf"],

Cell["so that", "Text",
 CellChangeTimes->{{3.9690992717602215`*^9, 
  3.9690992763467464`*^9}},ExpressionUUID->"636cbd87-b4d4-8b40-b842-\
04c34dd29072"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumoverk1", "/.", "id2"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"f235133f-57c2-f444-a074-51e4202a0efa"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "t"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}], ",", 
       RowBox[{"1", "+", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"2", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "t"}], "]"}], "2"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.9690992881943398`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"8b0ffc60-9cc1-d440-9365-50e9e383ab09"]
}, Open  ]],

Cell["Thus,", "Text",
 CellChangeTimes->{{3.9690992919650307`*^9, 
  3.969099310949106*^9}},ExpressionUUID->"c3aa1aa5-14a4-c543-8757-\
b57b91d3cad9"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "1", ")"}]], "\[LongEqual]", "256", 
        RowBox[{"(", 
          RowBox[{"log", "2"}], ")"}], "\[NegativeThinSpace]", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "6"}]], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", "2"}], ")"}], "2"], " ", 
           "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "4"}], ")"}]}]], " ", 
        SubscriptBox["\[Null]", "3"], 
        SubscriptBox[
         StyleBox["F", "TI"], "2"], 
        RowBox[{"(", 
          RowBox[{"-", 
            StyleBox["s", "TI"], ",", "-", 
            StyleBox["t", "TI"], "-", "1", ",", 
            StyleBox["t", "TI"], "+", "1", ";", "2", ",", 
            StyleBox["t", "TI"], "+", "2", ";", "1"}], ")"}], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "A_3^{(1)}&=256(\\log2)\\!\\int_{-i\\infty}^{+i\\infty}\\!\\!\\frac{ds}{2\
\\pi i}\\int_{-i\\infty}^{+i\\infty}\\!\\!\\frac{dt}{2\\pi i}\\,\\Big(\\frac{\
\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+6}\\,\\frac{\\Gamma(2s+4)\\,\\zeta(2s+3)\
\\,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(2t+3)\\,\\Gamma(-s)\\,\\Gamma(-t+1)}\
{\\Gamma(t+2)^2\\,\\Gamma(s+t+4)}\\,\n    {}_3F_2(-s,-t-1,t+1;2,t+2;1)~.", 
    "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"02b3e606-457c-5c45-9e41-084930ccd8f2"]], "Text",
 CellChangeTimes->{{3.969099313293724*^9, 
  3.96909932647657*^9}},ExpressionUUID->"a33ab1cb-1436-9247-bdb7-\
eac1eddb3674"],

Cell[TextData[{
 "We now compute the residues over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["s", "TI"], TraditionalForm], "errors" -> {}, "input" -> "s", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "81e852c2-0a98-d045-91f5-5b0dde471675"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "702ae02b-4753-8042-8302-72f876d3c69c"]
}], "Text",
 CellChangeTimes->{{3.9690993696171207`*^9, 
  3.969099375294489*^9}},ExpressionUUID->"96b9ab8b-8065-b840-a72d-\
1d908b7884a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F21", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"256", 
    RowBox[{"Log", "[", "2", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{
      RowBox[{"2", "s"}], "+", 
      RowBox[{"2", "t"}], "+", "6"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "s"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "1"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "2"}], "]"}], "2"], 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "t", "+", "4"}], "]"}]}], ")"}]}], ")"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "s"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "t"}], ",", 
        RowBox[{"1", "+", "t"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"2", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969159287057234*^9, 3.9691592893915157`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"c6b1ebfd-9bf8-6d49-8753-96be657827a1"],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "11b5d396-c801-3141-8a9d-949997bf8f32"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4c0485e4-bb2a-014e-81eb-2c34a0af8df7"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e349cf02-bc6a-724e-8e58-6d8304c0d0b1"]
}], "Text",
 CellChangeTimes->{{3.9690993987597504`*^9, 
  3.969099405166588*^9}},ExpressionUUID->"609b03ff-028e-5c4b-8007-\
88f102422c62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F21", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9690994165211353`*^9, 3.9690994179797764`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"fc581e4d-4143-b546-8eb6-b902a82e4dc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "3"]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[Lambda]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SqrtBox["\[Lambda]"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"6615", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"637875", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"7", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"420217875", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], 
   RowBox[{"16384", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"9", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"104588408925", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], 
   RowBox[{"131072", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"11", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.9690994320179844`*^9, 3.969159326507839*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"72e489eb-8644-f44f-a5d5-b92659a8b058"]
}, Open  ]],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5ff37ab5-502b-9347-8e5a-b3a27877e44a"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ac387b24-0693-1a4d-ad51-3c400c4f7746"],
 "with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b5b5d61f-64a9-b941-b88a-c984df78f399"]
}], "Text",
 CellChangeTimes->{{3.9690994460969276`*^9, 
  3.969099450076113*^9}},ExpressionUUID->"e87ec863-dc56-6146-9221-\
a7c1d15d3029"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F21", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9690994595244884`*^9, 3.969099460563732*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"310dde0d-3b23-684c-aa45-39386f268408"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"16", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], "3"]}]], "Output",
 CellChangeTimes->{3.969099465475128*^9, 3.969159384467745*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5096cb70-c17a-a94c-ae4a-25ff18292ab9"]
}, Open  ]],

Cell[TextData[{
 "\nResidues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["m", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "s=-m", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "93bb00b0-3c70-f544-a0cf-6a0125dd3017"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aeed7685-0b04-be40-b0d7-b3389add0761"],
 "with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[LongEqual]", "3", ",", "4", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "m=3,4,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "80502112-f137-1649-a9e0-26c33a33636d"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1effb989-1c64-5247-b958-7ef89d7cd943"]
}], "Text",
 CellChangeTimes->{{3.969099472972927*^9, 
  3.96909948184515*^9}},ExpressionUUID->"9e9aef83-b5ce-3d46-95bc-\
2890b5df9e2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F21", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9690994932434635`*^9, 3.9690994940648003`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a72cb828-7d67-9548-b55c-1ba0ae69e06a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969099500408676*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a42a2502-d820-8941-b875-895b6f3c447c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F21", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Expand"}]}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"1a549240-ae93-1044-88a8-4523153d818d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969099529703745*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"5b6fcd24-5702-e04b-93de-c14240d8018a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F21", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "5"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FunctionExpand"}], "//", "Expand"}]}]], "Input",
 CellLabel->"In[14]:=",ExpressionUUID->"ee982031-be82-3e41-9334-6ef522af8e0a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969099563955826*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"4b0e72f5-10c4-f848-89e8-d9f60b47b4b2"]
}, Open  ]],

Cell["Only x1 and x2 are non-vanishing and their sum is ", "Text",
 CellChangeTimes->{{3.969099571106106*^9, 
  3.9690995770677013`*^9}},ExpressionUUID->"70d7cb9c-d866-3d45-bc19-\
2ec2a270ec01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x1", "+", "x2"}]], "Input",
 CellChangeTimes->{{3.9690995883443108`*^9, 3.9690995894799957`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c5c515e0-8ece-6e48-837e-16ec499b160d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]], "+", 
  FractionBox[
   RowBox[{"4", " ", "\[Lambda]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], " ", 
    SqrtBox["\[Lambda]"]}]], "-", 
  FractionBox[
   RowBox[{"75", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"6615", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"5", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"637875", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"7", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"420217875", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], 
   RowBox[{"16384", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"9", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"104588408925", " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], 
   RowBox[{"131072", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"11", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.969099591218975*^9, 3.969159390837591*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"f7606260-bcc5-2742-ac8b-c52369656cb0"]
}, Open  ]],

Cell[TextData[{
 "Thus the contribution of the residue in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "u=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ca3918fb-65ae-4549-85ec-168b2a0d4a3a"],
 " is"
}], "Text",
 CellChangeTimes->{{3.9690996058499756`*^9, 
  3.9690996112119675`*^9}},ExpressionUUID->"67327212-15f5-fb49-a9c6-\
1761e99f186c"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "1", ")"}]], "\[LongEqual]", 
        FractionBox[
         RowBox[{"4 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", "\[Lambda]"}], 
         SuperscriptBox["\[Pi]", "2"]], "-", 
        FractionBox[
         RowBox[{"8 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "2"}]]}], 
         SuperscriptBox["\[Pi]", "2"]], "-", "8 ", 
        RowBox[{"(", 
          RowBox[{"log", "2"}], ")"}], "-", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         RowBox[{"16 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["n", "TI"], "+", 
               FractionBox["1", "2"]}], ")"}], " ", "\[CapitalGamma]", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                StyleBox["n", "TI"], "-", 
                FractionBox["1", "2"]}], ")"}], "2"], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["n", "TI"], "+", 
               FractionBox["3", "2"]}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{
           SuperscriptBox["\[Pi]", 
            RowBox[{"7", "/", "2"}]], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             StyleBox["n", "TI"], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{
              StyleBox["n", "TI"], "-", "1", "/", "2"}]]}]]}], 
      TraditionalForm], "errors" -> {}, "input" -> 
    "A_3^{(1)}=\\frac{4\\,(\\log2)\\,\\lambda}{\\pi^2}-\\frac{8\\,(\\log2)\\,\
\\lambda^{1/2}}{\\pi^2}-8\\,(\\log2)-\\sum_{n=1}^\\infty\n    \
\\frac{16\\,(\\log2)\\, \
(n+\\frac{1}{2})\\,\\Gamma(n-\\frac{1}{2})^2\\,\\Gamma(n+\\frac{3}{2})\\,\\\
zeta(2n+1)}{\\pi^{7/2}\\,\\Gamma(n)\\,\\lambda^{n-1/2}}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  1, 0.9, 0.8],ExpressionUUID->"d014f3f4-87e5-4647-a619-715504f14e2b"]], \
"Text",
 CellChangeTimes->{{3.9690996174170494`*^9, 
  3.969099623661825*^9}},ExpressionUUID->"78c162d1-5ebe-264d-8cc5-\
ce4468ff042a"],

Cell["Check", "Text",
 CellChangeTimes->{{3.9690997005471077`*^9, 
  3.9690997114041862`*^9}},ExpressionUUID->"e225d530-7d9d-244d-afb1-\
18ff135bfc73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       RowBox[{"Log", "[", "2", "]"}], "\[Lambda]"}], 
      SuperscriptBox["\[Pi]", "2"]], "-", 
     FractionBox[
      RowBox[{"8", 
       RowBox[{"Log", "[", "2", "]"}], 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"1", "/", "2"}]]}], 
      SuperscriptBox["\[Pi]", "2"]], "-", 
     RowBox[{"8", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"16", 
          RowBox[{"Log", "[", "2", "]"}], 
          RowBox[{"(", 
           RowBox[{"n", "+", 
            FractionBox["1", "2"]}], ")"}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"n", "-", 
             FractionBox["1", "2"]}], "]"}], "2"], 
          RowBox[{"Gamma", "[", 
           RowBox[{"n", "+", 
            FractionBox["3", "2"]}], "]"}], 
          RowBox[{"Zeta", "[", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", 
           RowBox[{"7", "/", "2"}]], 
          RowBox[{"Gamma", "[", "n", "]"}], 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"n", "-", 
            RowBox[{"1", "/", "2"}]}]]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"x1", "+", "x2"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9690997129133415`*^9, 3.969099721857235*^9}, {
  3.969159398270836*^9, 3.9691594081309624`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"ae38531b-b89e-cb45-8b73-873e50db6c84"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969099724392473*^9, 3.9691594115869446`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"96d51c07-2397-8d45-83ff-250825397d1e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "-2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "u=-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fde37a61-7520-db47-b252-b0e76fcd7cdf"]
}], "Subsection",
 CellChangeTimes->{{3.969444678122429*^9, 
  3.969444717300806*^9}},ExpressionUUID->"129c2990-03cd-c74a-b571-\
266d05690143"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{"G", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "PowerExpand"}]], "Input",
 CellChangeTimes->{{3.969444721030817*^9, 3.9694447365859737`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"74643096-20fe-094a-aa43-b60a97f80309"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "-", "k", "-", "t"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "t"}]}], "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", "1"}], "]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "k", "+", "t"}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}]]], "Output",
 CellChangeTimes->{3.9694447538363094`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"2a46247e-0207-4748-9a02-3e660f732ea2"]
}, Open  ]],

Cell[TextData[{
 "This can be written as     ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         FractionBox[
          RowBox[{"8", 
            SuperscriptBox["\[Pi]", "4"]}], 
          SuperscriptBox["\[Lambda]", "2"]], " ", 
         FractionBox["1", 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "-", "1"}], ")"}], "(", 
            RowBox[{
              StyleBox["t", "TI"], "+", 
              StyleBox["k", "TI"], "+", "1"}], ")"}]], " ", 
         RowBox[{"[", 
           RowBox[{
             FractionBox[
              RowBox[{"\[CapitalGamma]", "(", 
                RowBox[{"2", 
                  StyleBox["t", "TI"], "+", "3"}], ")"}], 
              RowBox[{"\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["t", "TI"], "-", 
                    StyleBox["k", "TI"], "+", "2"}], ")"}], "\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    StyleBox["t", "TI"], "+", 
                    StyleBox["k", "TI"], "+", "2"}], ")"}]}]], "-", "1"}], 
           "]"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\frac{8\\pi^4}{\\lambda^2}\\,\\frac{1}{(-t+k-1)(t+k+1)}\\,\\bigg[\\\
frac{\\Gamma(2t+3)}{\\Gamma(t-k+2)\\Gamma(t+k+2)}-1\\bigg]", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a4003a1a-23de-7f4a-9cb9-05b10ff0c5eb"],
 "    thanks to the identity   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "2"], 
         SubscriptBox[
          StyleBox["F", "TI"], "1"], 
         RowBox[{"(", 
           RowBox[{"-", 
             StyleBox["t", "TI"], "-", 
             StyleBox["k", "TI"], "-", "1", ",", "-", 
             StyleBox["t", "TI"], "+", 
             StyleBox["k", "TI"], "-", "1", ";", "1", ",", "1"}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["t", "TI"], "+", "3"}], ")"}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"], "+", "2"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "2"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "{}_2F_1(-t-k-1,-t+k-1;1,1)=\\frac{\\Gamma(2t+3)}{\\Gamma(t-k+2)\\,\\\
Gamma(t+k+2)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ac234c0f-bd62-a44c-97aa-b15da4205f78"]
}], "Text",
 CellChangeTimes->{{3.9694447701457863`*^9, 
  3.969444775219414*^9}},ExpressionUUID->"c0f5ac1a-a857-934f-8994-\
803e62d42ea2"],

Cell[TextData[{
 "Thus, the contribution of this residue to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubsuperscriptBox[
         StyleBox["F", "TI"], "2", 
         StyleBox["hard", FontSlant -> "Plain"]], TraditionalForm], 
      "errors" -> {}, "input" -> "F_2^{\\mathrm{hard}}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], " "}], TraditionalForm]],ExpressionUUID->
  "032e0181-68a1-a449-886c-5ccc6c55c1cf"],
 "is"
}], "Text",
 CellChangeTimes->{{3.969444786400141*^9, 
  3.969444792441693*^9}},ExpressionUUID->"6d601504-d216-3847-9fef-\
a436b7138ce9"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "2", ")"}]], "\[LongEqual]", "8", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "4"}]], "  ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["k", "TI"]}], ")"}], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "-", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "-", "1"}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "+", "2"}], ")"}]}]], " ", 
        RowBox[{"[", 
          RowBox[{
            FractionBox[
             RowBox[{"\[CapitalGamma]", "(", 
               RowBox[{"2", 
                 StyleBox["t", "TI"], "+", "3"}], ")"}], 
             RowBox[{"\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "-", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}], "\[CapitalGamma]", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["t", "TI"], "+", 
                   StyleBox["k", "TI"], "+", "2"}], ")"}]}]], "-", "1"}], 
          "]"}]}], TraditionalForm], "errors" -> {}, "input" -> 
    "A_3^{{(2)}}&=8\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+4}\\,\\,\\Gamma(2s+\
4)\\,\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3) \\sum_{k=1}^\\infty\\,(2k)\n \
   \\,\\frac{\\Gamma(-s+k-1)\\,\\Gamma(-t+k-1)}{\\Gamma(s+k+2)\\,\\Gamma(t+k+\
2)}\\,\\bigg[\\frac{\\Gamma(2t+3)}{\\Gamma(t-k+2)\\Gamma(t+k+2)}-1\\bigg]", 
    "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"2955669c-8b8f-074a-99f6-44f2291243cf"]], "Text",
 CellChangeTimes->{{3.9694448086498203`*^9, 
  3.9694448169220657`*^9}},ExpressionUUID->"1ff3f272-daef-fe44-852e-\
19d4b4a13fef"],

Cell[TextData[{
 "We now sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "693c74cc-3598-014d-8fcb-51bf4c400cf8"]
}], "Text",
 CellChangeTimes->{{3.969444853714575*^9, 
  3.969444867343649*^9}},ExpressionUUID->"6a100771-52bc-4046-a8ff-\
6bda7ce6f760"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumoverk2", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"2", "k", " ", 
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "s"}], "+", "k", "-", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "k", "-", "1"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "k", "+", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "k", "+", "2"}], "]"}]}]], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "-", "k", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "k", "+", "2"}], "]"}]}]], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"2", "k", " ", 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "k", "-", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "+", "k", "-", "1"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"s", "+", "k", "+", "2"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"t", "+", "k", "+", "2"}], "]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9694448795528316`*^9, 3.969444880781986*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2f57935b-59b7-f04f-b7f6-17598e18e63e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "s"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "t"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "s"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "t"}], "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "t"}]}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "s"}], ",", 
        RowBox[{"-", "t"}], ",", 
        RowBox[{"-", "t"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "+", "s"}], ",", 
        RowBox[{"3", "+", "t"}], ",", 
        RowBox[{"3", "+", "t"}]}], "}"}], ",", 
      RowBox[{"-", "1"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "t"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "t"}], "]"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.969444905580393*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"75005cdd-9129-324e-a4a6-59c5c0025bcd"]
}, Open  ]],

Cell[TextData[{
 "Using again the identity  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "4"], 
         SubscriptBox[
          StyleBox["F", "TI"], "3"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             StyleBox["d", "TI"], ";", 
             StyleBox["a", "TI"], "-", 
             StyleBox["b", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["c", "TI"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "-1"}], ")"}], 
         "\[LongEqual]", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1"}], ")"}]}]], " ", 
         SubscriptBox["\[Null]", "3"], 
         SubscriptBox[
          StyleBox["F", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ",", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", 
             FractionBox[
              StyleBox["a", "TI"], "2"], "+", "1", ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["d", "TI"], "+", "1", ";", "1"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "{} _4F_3(a,b,c,d;a-b+1,a-c+1,a-d+1;-1)=\\frac{\\Gamma (a-b+1) \
\\,\\Gamma (a-c+1) }{\\Gamma (a+1) \
\\,\\Gamma(a-b-c+1)}\\,{}_3F_2(b,c,\\frac{a}{2}-d+1;\\frac{a}{2}+1,a-d+1;1)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "61526acd-ebed-6143-a6fd-06ed53274094"],
 " , which in our case becomes"
}], "Text",
 CellChangeTimes->{{3.9694449084150944`*^9, 
  3.969444913413767*^9}},ExpressionUUID->"079410fb-a36d-4c44-b213-\
3d355a0202d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"id3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "s"}], ",", 
         RowBox[{"-", "t"}], ",", 
         RowBox[{"-", "t"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "s"}], ",", 
         RowBox[{"3", "+", "t"}], ",", 
         RowBox[{"3", "+", "t"}]}], "}"}], ",", 
       RowBox[{"-", "1"}]}], "]"}], "->", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "t"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "s", "+", "t"}], "]"}]}]], 
      RowBox[{"HypergeometricPFQ", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "s"}], ",", 
          RowBox[{"-", "t"}], ",", 
          RowBox[{"2", "+", "t"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"3", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9694449262227325`*^9, 3.9694449275511494`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e6e8bb47-db54-f846-898e-1af38f7ace88"],

Cell["so that", "Text",
 CellChangeTimes->{{3.969444939037298*^9, 
  3.96944494371566*^9}},ExpressionUUID->"cc463035-999e-9f43-a246-\
12d9ef3ad215"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumoverk2", "/.", "id3"}]], "Input",
 CellChangeTimes->{{3.969444953294697*^9, 3.9694449543953705`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"1a228519-c0a7-d64a-ad7d-ec6e4ff8be45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "s"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "t"}], "]"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "s"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "t"}], "]"}]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "t"}]}], "]"}], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "s"}], ",", 
        RowBox[{"-", "t"}], ",", 
        RowBox[{"2", "+", "t"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"3", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "+", "s", "+", "t"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.9694449574101696`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"84c6ed14-05d4-934d-b4a6-10dbc3b845b0"]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.969444970238533*^9, 
  3.9694449749971447`*^9}},ExpressionUUID->"349c84f4-5279-b34f-8e9d-\
fe50c1dc6412"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "2", ")"}]], "\[LongEqual]", "8", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "4"}]], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", "3"}], ")"}]}]], " ", 
        SubscriptBox["\[Null]", "3"], 
        SubscriptBox[
         StyleBox["F", "TI"], "2"], 
        RowBox[{"(", 
          RowBox[{"-", 
            StyleBox["s", "TI"], ",", "-", 
            StyleBox["t", "TI"], ",", 
            StyleBox["t", "TI"], "+", "2", ";", "2", ",", 
            StyleBox["t", "TI"], "+", "3", ";", "1"}], ")"}], "\n", "-", "8", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]"}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "4"}]], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"]}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", "2"}], ")"}]}]], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "A_3^{(2)}&=8\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi i}\\int_{-i\
\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+4}\\,\\frac{\\\
Gamma(2s+4)\\,\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(-s)\\,\\\
Gamma(-t)\\,\\Gamma(2t+3)}{\\Gamma(s+t+3)\\,\\Gamma(t+1)\\,\\Gamma(t+3)}\\,\n \
   {}_3F_2(-s,-t,t+2;2,t+3;1)\n\\\\\n    \
&-8\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi\\ii}\\,\\,\\Big(\\frac{\\\
sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+4}\\,\\frac{\\Gamma(2s+4)\\,\\zeta(2s+3)\\\
,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(-s)\\,\\Gamma(-t)}{(s+t+2)\\,\\Gamma(\
s+2)\\,\\Gamma(t+2)}~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"1faa949c-9e96-fb4f-b272-1839d17eb0be"]], "Text",
 CellChangeTimes->{{3.9694449850523834`*^9, 
  3.9694449921350536`*^9}},ExpressionUUID->"c40e4335-c5c6-e04a-8052-\
73e19a8c7c2b"],

Cell[TextData[{
 "We now compute the residues over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["s", "TI"], TraditionalForm], "errors" -> {}, "input" -> "s", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eb4ce1dc-c80d-6c43-9a1e-d58e49bd7480"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "75f6ad62-62ec-8c41-a28b-080b2020a4b7"],
 " of      ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"8", 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["t", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], "  ", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "2", 
            StyleBox["t", "TI"], "+", "4"}]], " ", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["s", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "3"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["t", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", "3"}], ")"}]}]], " ", 
         SubscriptBox["\[Null]", "3"], 
         SubscriptBox[
          StyleBox["F", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{"-", 
             StyleBox["s", "TI"], ",", "-", 
             StyleBox["t", "TI"], ",", 
             StyleBox["t", "TI"], "+", "2", ";", "2", ",", 
             StyleBox["t", "TI"], "+", "3", ";", "1"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "8\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+4}\\,\\frac{\\\
Gamma(2s+4)\\,\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(-s)\\,\\\
Gamma(-t)\\,\\Gamma(2t+3)}{\\Gamma(s+t+3)\\,\\Gamma(t+1)\\,\\Gamma(t+3)}\\,\n \
   {}_3F_2(-s,-t,t+2;2,t+3;1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5f07785c-840e-2348-a185-22493fe07f2d"]
}], "Text",
 CellChangeTimes->{{3.96944503631171*^9, 
  3.9694450416380997`*^9}},ExpressionUUID->"6b2db0d1-413e-a645-a573-\
230806fc3a3d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F22a", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{
      RowBox[{"2", "s"}], "+", 
      RowBox[{"2", "t"}], "+", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "s"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "t"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "t", "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "1"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "3"}], "]"}]}], ")"}]}], ")"}], 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "s"}], ",", 
        RowBox[{"-", "t"}], ",", 
        RowBox[{"2", "+", "t"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"3", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.969445060519064*^9, 3.9694450649275703`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7f8dcb44-29c5-5443-b422-e58a912333f6"],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1f848ca2-c1e3-ce4b-a36e-64a465a7e60f"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "525e151f-f868-6f45-9dc3-b47b729e5d11"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1ce92858-3f46-2846-b2ee-2fbfd2dcd36b"]
}], "Text",
 CellChangeTimes->{{3.96944507682102*^9, 
  3.9694450830173798`*^9}},ExpressionUUID->"f25afc0d-730a-314b-8125-\
250aa70c7944"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"y1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F22a", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.969445092433857*^9, 3.9694450940676327`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"87965025-c4a4-9e41-80aa-f9dd6117f3f8"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", 
   SqrtBox["\[Lambda]"]], "+", 
  FractionBox[
   RowBox[{"Zeta", "[", "3", "]"}], 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"3", "/", "2"}]]], "+", 
  FractionBox[
   RowBox[{"27", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"5", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"3375", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"7", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"385875", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"9", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"281302875", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], 
   RowBox[{"32768", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"11", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"74882825325", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], 
   RowBox[{"262144", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"13", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{3.969445106380684*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"3b6f9c65-4aab-fd40-b861-4120ccdd85e8"]
}, Open  ]],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a0da7c21-fe90-ec41-8397-7f11ad40efc6"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c3f606f5-b789-f147-91ee-ced4177df705"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ec2298b7-979d-3147-818d-f4ea2aa0ffca"]
}], "Text",
 CellChangeTimes->{{3.969445108041904*^9, 
  3.969445111998459*^9}},ExpressionUUID->"666b8957-193f-994a-ae84-\
de2bdfe497c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"y2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F22a", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9694451249703884`*^9, 3.969445126089203*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"d236f1b0-6737-e546-b11c-a523ddde4bb7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9694451313373127`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"bc4d5d0d-d7fa-bc45-a24c-15f2538dd1dd"]
}, Open  ]],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-3"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4c578295-cf4f-124d-bdc1-b7d7f2ce3421"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "60283ce1-4247-ee4a-a4cd-05b14f947555"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c429a1a-b05d-8346-975d-90b464680721"]
}], "Text",
 CellChangeTimes->{{3.969445145973778*^9, 
  3.9694451540556293`*^9}},ExpressionUUID->"74a71e36-d542-d04c-beb7-\
fb3e21ccdf62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"y3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"F22a", "[", 
           RowBox[{"s", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", 
          RowBox[{"-", 
           FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.969445162719763*^9, 3.9694451642075977`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bea2a1c8-e8bd-5847-88ac-5d8e9bb24eaf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9694451808073006`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"66f9badd-f173-f24e-b707-076b511f277c"]
}, Open  ]],

Cell[TextData[{
 "We now compute the residues over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["s", "TI"], TraditionalForm], "errors" -> {}, "input" -> "s", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4dc5dac2-9aa3-3d45-87f9-2c15d1b095df"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c05aa0a0-5d8c-7e42-a3f7-b8fa29fd1230"],
 " of     ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-8", 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["t", "TI"]}], 
          RowBox[{"2", "\[Pi]"}]], "  ", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "2", 
            StyleBox["t", "TI"], "+", "4"}]], " ", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["s", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["t", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"]}], ")"}]}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["t", "TI"], "+", "2"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", "2"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", "2"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "-8\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi\\ii}\\,\\,\\Big(\\frac{\\\
sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+4}\\,\\frac{\\Gamma(2s+4)\\,\\zeta(2s+3)\\\
,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(-s)\\,\\Gamma(-t)}{(s+t+2)\\,\\Gamma(\
s+2)\\,\\Gamma(t+2)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dd98563e-ec4d-c34f-b73d-71228ded817e"]
}], "Text",
 CellChangeTimes->{{3.969445178755911*^9, 
  3.969445182786131*^9}},ExpressionUUID->"24f6a579-5e3f-0e4a-8019-\
26dbba5c9643"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F22b", "[", 
    RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{
      RowBox[{"2", "s"}], "+", 
      RowBox[{"2", "t"}], "+", "4"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "s"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "t"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "2"}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "2"}], "]"}]}], ")"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9694451940375805`*^9, 3.9694451949165764`*^9}, {
  3.9694453023895893`*^9, 3.9694453032706776`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2fb32c46-f20c-7441-a894-e6210c0478bb"],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5a14a81a-94bd-c240-9cf0-e30288c758cb"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "03165453-36de-354e-aa36-c9cbf2583940"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2346b3e6-ade3-d54b-a493-095352e3c535"]
}], "Text",
 CellChangeTimes->{{3.969445207492729*^9, 
  3.969445213284443*^9}},ExpressionUUID->"62c33869-4b39-f545-be09-\
c4db0ccf51f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"F22b", "[", 
            RowBox[{"s", ",", "t"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"-", 
            FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "PowerExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.969445222963007*^9, 3.969445224431082*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d44cba89-1d79-c044-bd93-c60949e60344"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "-", 
  RowBox[{"4", " ", "EulerGamma"}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", "\[Lambda]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9694452284184723`*^9, 3.9694453081744747`*^9, 
  3.9694453441139164`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"1b1c7a9f-0a2d-3c49-a851-d079a6293502"]
}, Open  ]],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "731570c9-788c-4647-9226-148b99122e6d"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6133d8df-e0f2-984b-af64-bfa4b6f7ab9f"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5dc8f7ba-03b9-c74b-be1e-1e7681b7cab2"]
}], "Text",
 CellChangeTimes->{{3.9694452318973083`*^9, 
  3.969445247246273*^9}},ExpressionUUID->"4708c6bb-ee1b-564d-aad0-\
b573455058c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"F22b", "[", 
            RowBox[{"s", ",", "t"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"-", "2"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"-", 
            FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "PowerExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.969445257822336*^9, 3.969445258768587*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"46a82ccd-60d2-cb42-930e-25d20d322321"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969445261975214*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"271db099-8f45-fa44-bc8a-24f6e4c90ef5"]
}, Open  ]],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-3"}], TraditionalForm], 
     "errors" -> {}, "input" -> "s=-3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "55c166b4-9ab6-2645-b3bc-985d2b4b594a"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3da44869-806a-1c49-a04c-3e0638d4c303"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35feede6-bbe6-ee46-b5d9-78a8b5defcc4"]
}], "Text",
 CellChangeTimes->{{3.9694452713871613`*^9, 
  3.969445276288898*^9}},ExpressionUUID->"28ab725f-f03f-574d-a7e9-\
a33fe330f0b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"F22b", "[", 
            RowBox[{"s", ",", "t"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"-", "3"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", 
           RowBox[{"-", 
            FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "15"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "PowerExpand"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9694452913181763`*^9, 3.9694452956806393`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"20b01068-279b-c142-b8c0-1a255fb5bc5f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9694453512677383`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3702f171-75f8-0d4d-932b-2fd4969d4b93"]
}, Open  ]],

Cell["Only z1 is non-vanishing ", "Text",
 CellChangeTimes->{{3.969445364095682*^9, 
  3.9694453727342567`*^9}},ExpressionUUID->"b338e8db-a7b4-0549-8dc1-\
8050c0552f8f"],

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["t", "TI"], "-", "2"}], TraditionalForm], "errors" -> {}, 
     "input" -> "s=-t-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "859c2291-0248-e24f-8258-debb618c2d7d"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         FractionBox[
          StyleBox["n", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "t=-\\frac{n}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7a309fad-eb6c-834f-a25e-5a8b074a9c20"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", 
         "\[Ellipsis]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "n=1,2,\\ldots", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "87b51df2-2283-c14e-8f16-8ed96554d5cc"]
}], "Text",
 CellChangeTimes->{{3.9694453818493767`*^9, 
  3.9694453871169186`*^9}},ExpressionUUID->"a39e654b-8794-ad4b-9823-\
3f9b7d30963f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"z", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F22b", "[", 
         RowBox[{"s", ",", "t"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", 
         FractionBox["n", "2"]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9694453997702045`*^9, 3.9694454008079624`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"997b68f3-2e51-de4e-adfb-fcc495d691e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "3"], "-", 
  FractionBox[
   RowBox[{"42", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], "5"], "+", 
  RowBox[{"30", " ", 
   RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
  FractionBox[
   RowBox[{"15202", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "105"], "+", 
  RowBox[{"910", " ", 
   RowBox[{"Zeta", "[", "15", "]"}]}], "-", 
  RowBox[{"7234", " ", 
   RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
  FractionBox[
   RowBox[{"1491478", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "21"], "-", 
  FractionBox[
   RowBox[{"46446526", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "55"], "+", 
  RowBox[{"11963182", " ", 
   RowBox[{"Zeta", "[", "23", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9694454060814457`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"9beb0418-230f-b448-9f10-b62a857e7852"]
}, Open  ]],

Cell[TextData[{
 "This sum can be written as  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"4", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         RowBox[{"(", 
           RowBox[{"4", 
             SuperscriptBox[
              StyleBox["n", "TI"], "2"], "-", "1"}], ")"}], 
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", 
            StyleBox["n", "TI"]}]], " ", "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["n", "TI"], "+", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "4\\sum_{n=1}^\\infty (4n^2-1)B_{2n}\\,\\zeta(2n+1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2388996d-5ea0-224e-8879-5383172d5184"],
 "; indeed"
}], "Text",
 CellChangeTimes->{{3.969445415879396*^9, 
  3.969445420141567*^9}},ExpressionUUID->"8c9bc44f-5ef3-b240-ba2a-\
0f74b56a44e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "-", 
   RowBox[{"4", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          SuperscriptBox["n", "2"]}], "-", "1"}], ")"}], 
       RowBox[{"BernoulliB", "[", 
        RowBox[{"2", "n"}], "]"}], 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "11"}], "}"}]}], "]"}]}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9694454325301456`*^9, 3.969445439421196*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"dbfa88ba-4bd6-d740-945c-85962e9dc8a8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9694454474888515`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"91c91f84-5949-334a-8f2f-8557bdba6fe8"]
}, Open  ]],

Cell[TextData[{
 "This sum can be regularized as explained in Eq.s (A.15)-(A-17) of \
JHEP11(2024)172 (arXiv:2407.03509): thus we should replace z with  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox["10", "3"], "+", "4", "\[Zeta]", 
         RowBox[{"(", "3", ")"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "-\\frac{10}{3}+4\\zeta(3)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e4d2da32-cc14-7e48-a6bc-cb52a0d5374c"],
 " "
}], "Text",
 CellChangeTimes->{{3.969445469546034*^9, 
  3.969445473781347*^9}},ExpressionUUID->"75b9d663-a0e5-7b47-9c82-\
57859ae3566b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zreg", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["10", "3"]}], "+", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9694454917391853`*^9, 3.969445498739855*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"5122b0bb-2b2a-df4d-8ec9-00909a3c5ca1"],

Cell[TextData[{
 "Thus the contribution of the residue in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "-2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "u=-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "121b7a0f-2b2e-d440-9b20-abaa2c83f13b"],
 " is"
}], "Text",
 CellChangeTimes->{{3.969445512893659*^9, 
  3.9694455200674667`*^9}},ExpressionUUID->"26e6c63c-08ee-8449-b290-\
b54d8050b54d"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "2", ")"}]], "\[LongEqual]", "-2", "log", 
        RowBox[{"(", 
          FractionBox["\[Lambda]", 
           SuperscriptBox["\[Pi]", "2"]], ")"}], "-", "4", 
        RowBox[{"(", 
          RowBox[{"1", "+", "\[Gamma]"}], ")"}], "+", "8", "log", "2", "-", 
        FractionBox["10", "3"], "+", "4 ", "\[Zeta]", 
        RowBox[{"(", "3", ")"}], "+", 
        FractionBox["4", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "2"}]]], "+", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         RowBox[{"8 ", "\[CapitalGamma]", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                StyleBox["n", "TI"], "+", 
                FractionBox["1", "2"]}], ")"}], "3"], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             StyleBox["n", "TI"], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{
              StyleBox["n", "TI"], "+", "1", "/", "2"}]]}]]}], 
      TraditionalForm], "errors" -> {}, "input" -> 
    "A_3^{(2)}=- 2 \\log\\Big(\\frac{\\lambda}{\\pi^2}\\Big)-4(1+\\gamma)+ 8 \
\\log 2 -\\frac{10}{3} \
+4\\,\\zeta(3)+\\frac{4}{\\lambda^{1/2}}+\\sum_{n=1}^\\infty\\frac{8\\,\\\
Gamma(n+\\frac{1}{2})^3\\,\\zeta(2n+1)}{\\pi^{3/2}\\,\\Gamma(n)\\,\\lambda^{n+\
1/2}}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  1, 0.925, 
   0.925],ExpressionUUID->"dd632313-b38e-dd40-b1dd-8383fafcbeed"]], "Text",
 CellChangeTimes->{{3.969445533443954*^9, 
  3.969445537724586*^9}},ExpressionUUID->"dc58de6d-b241-3b49-a060-\
d79ca0f44f1c"],

Cell["Check", "Text",
 CellChangeTimes->{{3.9694455874325905`*^9, 
  3.969445592370199*^9}},ExpressionUUID->"cfdd5ed1-57a5-2a49-b93a-\
ad790554ffb7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Log", "[", 
     FractionBox["\[Lambda]", 
      SuperscriptBox["\[Pi]", "2"]], "]"}]}], "-", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"1", "+", "EulerGamma"}], ")"}]}], "+", 
   RowBox[{"8", 
    RowBox[{"Log", "[", "2", "]"}]}], "-", 
   FractionBox["10", "3"], "+", 
   RowBox[{"4", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   FractionBox["4", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"1", "/", "2"}]]], "+", 
   RowBox[{"Sum", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"8", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "+", 
          FractionBox["1", "2"]}], "]"}], "3"], 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"2", "n"}], "+", "1"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"Gamma", "[", "n", "]"}], 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "2"}]}]]}]], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"y1", "+", "z1", "+", "zreg"}], ")"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9694456050630665`*^9, 3.9694456331309967`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"62b038bd-917c-e44c-9046-4abaf7466171"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.969445638195698*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8ffef0c1-0a16-bb4d-bec9-279b2180790b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residues at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", "-3", "-", 
         StyleBox["l", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "u=-3-l", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1d370c6e-0a27-f149-88b6-6d72c8853ac8"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["l", "TI"], "\[GreaterEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "l\\geq 0", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b002d049-5751-d442-bc68-c2aa6d7e495f"]
}], "Subsection",
 CellChangeTimes->{{3.969503812800715*^9, 
  3.969503839500263*^9}},ExpressionUUID->"97099f37-fe2e-2644-b477-\
37476c21d4f6"],

Cell["\<\
To compute these residues we need to explicitly write the hypergeometric \
function in G and thus consider\
\>", "Text",
 CellChangeTimes->{{3.9695038830499096`*^9, 
  3.9695038870695705`*^9}},ExpressionUUID->"061621db-536a-e84d-841f-\
9f9a3b6ce2c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gexp", "[", "u_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{"2", "u"}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["4", 
       RowBox[{"u", "+", "1"}]]}], ")"}], 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "4"}], "]"}], 
      RowBox[{"Zeta", "[", 
       RowBox[{
        RowBox[{"2", "u"}], "+", "3"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "u"}], "-", "1"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"u", "+", "4"}], "]"}]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"l", "!"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "t"}], "-", "k"}], ",", "l"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "t"}], "+", "k"}], ",", "l"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"u", "+", "3"}], ",", "l"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{"2", ",", "l"}], "]"}], 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"u", "+", "4"}], ",", "l"}], "]"}]}], ")"}]}], ")"}], 
       SuperscriptBox["w", "l"]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "0", ",", "10"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969503902740963*^9, 3.969503903931965*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2082e965-65c0-fc43-98e1-ecbb505656f6"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        StyleBox["l", "TI"], "\[LongEqual]", "0", ",", "1", ",", "2", ",", 
        "3", ",", "4"}], TraditionalForm], "errors" -> {}, "input" -> 
    "l=0,1,2,3,4", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"8caf38a5-f7ca-4b48-b896-8b30be5ed0da"]], \
"Text",
 CellChangeTimes->{{3.969503917672825*^9, 
  3.96950392286972*^9}},ExpressionUUID->"e47cd50e-9a14-da40-a512-\
917b5fd810f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["v", "0"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Gexp", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "3"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"w", "->", "1"}]}], "//", "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["v", "1"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Gexp", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "4"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"w", "->", "1"}]}], "//", "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["v", "2"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Gexp", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "5"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"w", "->", "1"}]}], "//", "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["v", "3"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Gexp", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "6"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"w", "->", "1"}]}], "//", "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["v", "4"], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Gexp", "[", "u", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "7"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"w", "->", "1"}]}], "//", "Factor"}]}]}], "Input",
 CellChangeTimes->{{3.969503933851486*^9, 3.9695039349059963`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d9fc8faf-b87d-394d-ad77-76e934dd082f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "6"]}], 
  SuperscriptBox["\[Lambda]", "3"]]], "Output",
 CellChangeTimes->{3.9695039721820755`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e1aee8de-35f9-684b-a51d-eeb4696dd11b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "+", "t"}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Lambda]", "4"]}]]}]], "Output",
 CellChangeTimes->{3.9695040057592125`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"46afae84-a75a-834a-ab89-406f442eca53"],

Cell[BoxData[
 FractionBox[
  RowBox[{"136", " ", 
   SuperscriptBox["\[Pi]", "10"], " ", 
   RowBox[{"(", 
    RowBox[{"k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k", "+", "t"}], ")"}]}], 
  RowBox[{"45", " ", 
   SuperscriptBox["\[Lambda]", "5"]}]]], "Output",
 CellChangeTimes->{3.969504039397917*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"8ac78285-54f3-0244-92d3-1fe61f605f22"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"496", " ", 
    SuperscriptBox["\[Pi]", "12"], " ", 
    RowBox[{"(", 
     RowBox[{"k", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "k", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "k", "-", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k", "+", "t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"k", "+", "t"}], ")"}]}], 
   RowBox[{"315", " ", 
    SuperscriptBox["\[Lambda]", "6"]}]]}]], "Output",
 CellChangeTimes->{3.9695040730522423`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"c3e51feb-293e-6142-baf3-d31815773f9c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"11056", " ", 
   SuperscriptBox["\[Pi]", "14"], " ", 
   RowBox[{"(", 
    RowBox[{"k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "k", "-", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "k", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "k", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"k", "+", "t"}], ")"}]}], 
  RowBox[{"14175", " ", 
   SuperscriptBox["\[Lambda]", "7"]}]]], "Output",
 CellChangeTimes->{3.969504106914753*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9a9c56c1-bcfb-1446-b416-86b0357d98ed"]
}, Open  ]],

Cell[TextData[{
 "The general formula for these residues is  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          RowBox[{"(", "-1", ")"}], "\[ScriptL]"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"-6", "-", "2", "\[ScriptL]"}]], 
         FractionBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{"1", "-", 
                SuperscriptBox["2", 
                 RowBox[{"-2", "\[ScriptL]", "-", "4"}]]}], ")"}], " ", 
            "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"-2", "\[ScriptL]", "-", "3"}], ")"}]}], 
          RowBox[{"2 ", 
            RowBox[{"(", 
              RowBox[{"2", "\[ScriptL]", "+", "2"}], ")"}], "!"}]], " ", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"], "+", "\[ScriptL]"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "\[ScriptL]"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "-", 
                StyleBox["k", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"]}], ")"}]}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "(-1)^{\\ell}\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{-6-2\\ell}\n\
  \\frac{(1-2^{-2\\ell-4})\\,\\zeta(-2\\ell-3) \
}{2\\,(2\\ell+2)!}\\,\\frac{\\Gamma(-t-k+\\ell)\\,\\Gamma \
(-t+k+\\ell)}{\\Gamma(-t-k)\\,\\Gamma (-t+k)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fa639fbc-df14-2547-b03b-1b6554fdd347"],
 "   . Indeed"
}], "Text",
 CellChangeTimes->{{3.9695041135620346`*^9, 
  3.96950413078928*^9}},ExpressionUUID->"f250d084-e25c-3649-a206-\
96e015bed91e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["v", "l"], "-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
          RowBox[{"4", "\[Pi]"}]], ")"}], 
        RowBox[{
         RowBox[{"-", "6"}], "-", 
         RowBox[{"2", "l"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["2", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "l"}], "-", "4"}]]}], ")"}], 
         RowBox[{"Zeta", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "l"}], "-", "3"}], "]"}]}], 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "l"}], "+", "2"}], ")"}], "!"}]}]], 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "k", "+", "l"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "k", "+", "l"}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "k"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "k"}], "]"}]}]]}], ")"}]}], "//", 
    "FullSimplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.969504139921955*^9, 3.9695041411525936`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ea8bda73-25e9-8b48-ac1e-152be5c85379"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9695041435262146`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8f2d9cbd-60d4-034d-8a51-283989542eb7"]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.969504162973982*^9, 
  3.969504170194803*^9}},ExpressionUUID->"8e40f360-b550-cb48-8316-\
5067c50ebfde"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", 
        SuperscriptBox[
         RowBox[{"(", "-1", ")"}], "\[ScriptL]"], " ", 
        FractionBox[
         RowBox[{"128 ", 
           RowBox[{"(", 
             RowBox[{"1", "-", 
               SuperscriptBox["2", 
                RowBox[{"-2", "\[ScriptL]", "-", "4"}]]}], ")"}], " ", 
           "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"-2", "\[ScriptL]", "-", "3"}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "2"}], ")"}], "!"}]], " ", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "2", "-", "2", "\[ScriptL]"}]], 
        "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["k", "TI"]}], ")"}], " ", 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "-", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "-", 
               StyleBox["k", "TI"], "+", "\[ScriptL]"}], ")"}], " ", 
           "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "+", "\[ScriptL]"}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["k", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "-", 
               StyleBox["k", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", 
               StyleBox["k", "TI"]}], ")"}]}]]}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "A_3^{(3+\\ell)}&=(-1)^{\\ell}\\,\n  \
\\frac{128\\,(1-2^{-2\\ell-4})\\,\\zeta(-2\\ell-3) }{(2\\ell+2)!}\\,\\int_{-i\
\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi \
i}\\int_{-i\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+2-2\\ell}\n    \
\\Gamma(2s+4)\\,\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3) \
\\sum_{k=1}^\\infty\\,(2k)\n    \
\\,\\frac{\\Gamma(-s+k-1)\\,\\Gamma(-t+k)\\,\\Gamma(-t-k+\\ell)\\,\\Gamma \
(-t+k+\\ell)}{\\Gamma(s+k+2)\\,\\Gamma(t+k+1)\\,\\Gamma(-t-k)\\,\\Gamma \
(-t+k)}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"cb704dba-8bd0-1f4d-83d6-417d83d14e02"]], "Text",
 CellChangeTimes->{{3.9695041812856865`*^9, 
  3.969504185554643*^9}},ExpressionUUID->"61acae79-4ac5-8d45-88cf-\
2f54d332bea5"],

Cell[TextData[{
 "We now sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ba2eb580-612b-1741-905f-db352237d382"]
}], "Text",
 CellChangeTimes->{{3.969504197658573*^9, 
  3.969504213447748*^9}},ExpressionUUID->"ecd10c80-3ded-5647-aaf0-\
7fe36ce817e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sumoverk3", "=", 
  RowBox[{
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"2", "k", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "s"}], "+", "k", "-", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "+", "k"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "-", "k", "+", "l"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "+", "k", "+", "l"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"s", "+", "k", "+", "2"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"t", "+", "k", "+", "1"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "-", "k"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "t"}], "+", "k"}], "]"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.969504257891323*^9, 3.9695042719441547`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"bb56fbec-6d9a-ec46-a469-581d6adba739"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"l", "-", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "l", "-", "t"}], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "t"}], "]"}]}], 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "l", "+", "s", "+", "t"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "+", "s"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.969504291395664*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"8cd769e2-ef86-8b48-8675-52da07f5b215"]
}, Open  ]],

Cell[TextData[{
 "which can also written as  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          RowBox[{"(", "-1", ")"}], "\[ScriptL]"], " ", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "+", "1", "+", "\[ScriptL]"}], ")"}]}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["t", "TI"], "+", "1", "-", "\[ScriptL]"}], ")"}], 
            " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", "2"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", "1", "-", "\[ScriptL]"}], 
              ")"}]}]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "(-1)^\\ell\\,\\frac{\\Gamma(-s)\\,\\Gamma(-t+1+\\ell)}{(s+t+1-\\ell)\\,\
\\Gamma(s+2)\\,\\Gamma(t+1-\\ell)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "925f31ce-b67a-c84b-a27d-dae6f82dfa60"],
 ".  Indeed"
}], "Text",
 CellChangeTimes->{{3.9695056452887993`*^9, 
  3.969505649724268*^9}},ExpressionUUID->"909cbad4-63ba-9547-a696-\
b0b38158ba44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"l", "\[Element]", "Integers"}], " ", ",", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"sumoverk3", "-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "l"], 
       FractionBox[
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "s"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "t"}], "+", "1", "+", "l"}], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "t", "+", "1", "-", "l"}], ")"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s", "+", "2"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"t", "+", "1", "-", "l"}], "]"}]}]]}], ")"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9695056585048294`*^9, 3.969505659712923*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b653b242-9b51-b94c-97b4-b81487ef2240"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9695056626868668`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8d503cc0-8549-fb44-b40e-fd1df3a7753e"]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.9695056755467663`*^9, 
  3.969505680871689*^9}},ExpressionUUID->"353cd58b-b70d-8f49-a0fd-\
a0d3d55b97bd"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", 
        FractionBox[
         RowBox[{"128 ", 
           RowBox[{"(", 
             RowBox[{"1", "-", 
               SuperscriptBox["2", 
                RowBox[{"-2", "\[ScriptL]", "-", "4"}]]}], ")"}], " ", 
           "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"-2", "\[ScriptL]", "-", "3"}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "2"}], ")"}], "!"}]], " ", 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], "  ", 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["s", "TI"], "+", "2", 
           StyleBox["t", "TI"], "+", "2", "-", "2", "\[ScriptL]"}]], 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["s", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "4"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["t", "TI"], "+", "3"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"]}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "+", "1", "+", "\[ScriptL]"}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "1", "-", "\[ScriptL]"}], ")"}], " ",
            "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", "2"}], ")"}], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", "1", "-", "\[ScriptL]"}], ")"}]}]]}],
       TraditionalForm], "errors" -> {}, "input" -> 
    "A_3^{(3+\\ell)}=\\frac{128\\,(1-2^{-2\\ell-4})\\,\\zeta(-2\\ell-3) \
}{(2\\ell+2)!}\\,\\int_{-i\\infty}^{+i\\infty}\\!\\frac{ds}{2\\pi i}\\int_{-i\
\\infty}^{+i\\infty}\\!\\frac{dt}{2\\pi \
i}\\,\\,\\Big(\\frac{\\sqrt{\\lambda}}{4\\pi}\\Big)^{2s+2t+2-2\\ell} \
\\frac{\\Gamma(2s+4)\\,\\zeta(2s+3)\\,\\Gamma(2t+4)\\,\\zeta(2t+3)\\,\\Gamma(-\
s)\\,\\Gamma(-t+1+\\ell)}{(s+t+1-\\ell)\\,\\Gamma(s+2)\\,\\Gamma(t+1-\\ell)}",
     "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"67a25903-b3ed-c84f-bf8c-881b5a0d7ea9"]], "Text",
 CellChangeTimes->{{3.969505689404297*^9, 
  3.9695056956474457`*^9}},ExpressionUUID->"92fbdb4e-9214-1145-b939-\
f7dcd3fce9fe"],

Cell[TextData[{
 "We now compute the residues over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["s", "TI"], TraditionalForm], "errors" -> {}, "input" -> "s", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9609b79a-6c82-dc47-9cae-f684e0def4cf"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> "t", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b6585d09-838f-964b-942d-eb1224ca7739"],
 ". The only contribution is from the poles at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["t", "TI"], "-", "1", "+", "\[ScriptL]"}], TraditionalForm],
      "errors" -> {}, "input" -> "s=-t-1+\\ell", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "47bf5147-503e-5848-94c3-aa161e09a5df"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         StyleBox["n", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "t=-n", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c2b3ba21-ea37-b94e-8244-cb00876bb799"],
 " ."
}], "Text",
 CellChangeTimes->{{3.969505728450703*^9, 
  3.96950573221076*^9}},ExpressionUUID->"73fec5a5-4a98-cb4d-999d-\
713eef7dd778"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", "l_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"128", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "l"}], "-", "4"}]]}], ")"}], 
      RowBox[{"Zeta", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "l"}], "-", "3"}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "l"}], "+", "2"}], ")"}], "!"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Sqrt", "[", "\[Lambda]", "]"}], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{
      RowBox[{"2", "s"}], "+", 
      RowBox[{"2", "t"}], "+", "2", "+", 
      RowBox[{
       RowBox[{"-", "2"}], "l"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "4"}], "]"}], 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "s"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "t"}], "+", "1", "+", "l"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "1", "-", "l"}], ")"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "2"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "1", "-", "l"}], "]"}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9695057418617134`*^9, 3.969505747508131*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9f90c76a-2da1-234c-9824-d8246e4b0d80"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        StyleBox["l", "TI"], "\[LongEqual]", "0", ",", "1", ",", "2", ",", 
        "3", ",", "4"}], TraditionalForm], "errors" -> {}, "input" -> 
    "l=0,1,2,3,4", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"b0a987a5-8de6-0a4a-b6e0-8092f6871085"]], \
"Text",
 CellChangeTimes->{{3.969505760737299*^9, 
  3.9695057658312874`*^9}},ExpressionUUID->"d7da5b52-dc50-a245-8458-\
67beb207d89b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["s", "0"], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F3", "[", "0", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "1"], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F3", "[", "1", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1", "+", "1"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "2"], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F3", "[", "2", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1", "+", "2"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "3"], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F3", "[", "3", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1", "+", "3"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "4"], "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        RowBox[{"F3", "[", "4", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "t"}], "-", "1", "+", "4"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "n"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.969505775468853*^9, 3.969505776415655*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"fb6c6cd0-7d3c-4b46-8d55-0062d9b0ebac"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "2"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "2"], "+", 
  FractionBox[
   RowBox[{"21", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "4"], "-", 
  RowBox[{"15", " ", 
   RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
  FractionBox[
   RowBox[{"231", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "4"], "-", 
  FractionBox[
   RowBox[{"585", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "2"], "+", 
  FractionBox[
   RowBox[{"7601", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "4"], "-", 
  RowBox[{"15470", " ", 
   RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
  FractionBox[
   RowBox[{"618507", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "4"], "-", 
  FractionBox[
   RowBox[{"3728695", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "2"]}]], "Output",
 CellChangeTimes->{3.969505781039482*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"63be21d0-0c1d-394a-9e92-e5320ee1fffa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "4"]}], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "8"], "-", 
  FractionBox[
   RowBox[{"63", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], "4"], "+", 
  FractionBox[
   RowBox[{"275", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "4"], "-", 
  FractionBox[
   RowBox[{"3003", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "8"], "+", 
  FractionBox[
   RowBox[{"20475", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "8"], "-", 
  FractionBox[
   RowBox[{"129217", " ", 
    RowBox[{"Zeta", "[", "17", "]"}]}], "6"], "+", 
  FractionBox[
   RowBox[{"440895", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "2"], "-", 
  FractionBox[
   RowBox[{"21647745", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "8"]}]], "Output",
 CellChangeTimes->{3.9695057821404037`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"a3d2fbc2-1cc8-6941-9ccd-adcc5bca118d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"119", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "64"], "-", 
  FractionBox[
   RowBox[{"357", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], "32"], "+", 
  FractionBox[
   RowBox[{"3927", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "64"], "-", 
  FractionBox[
   RowBox[{"12155", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "32"], "+", 
  FractionBox[
   RowBox[{"357357", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "128"], "-", 
  FractionBox[
   RowBox[{"394485", " ", 
    RowBox[{"Zeta", "[", "17", "]"}]}], "16"], "+", 
  FractionBox[
   RowBox[{"41737091", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "160"], "-", 
  FractionBox[
   RowBox[{"52466505", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "16"]}]], "Output",
 CellChangeTimes->{3.969505783080391*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"6732d35a-a03a-4546-9487-3040b02e8b5e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"279", " ", 
     RowBox[{"Zeta", "[", "9", "]"}]}], "64"]}], "+", 
  FractionBox[
   RowBox[{"5115", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "128"], "-", 
  FractionBox[
   RowBox[{"39897", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "128"], "+", 
  FractionBox[
   RowBox[{"332475", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "128"], "-", 
  FractionBox[
   RowBox[{"1582581", " ", 
    RowBox[{"Zeta", "[", "17", "]"}]}], "64"], "+", 
  FractionBox[
   RowBox[{"17572815", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "64"], "-", 
  FractionBox[
   RowBox[{"228326439", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "64"]}]], "Output",
 CellChangeTimes->{3.969505783934805*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"8ca536c9-0b9c-3c47-a23e-c60f00d26c36"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"7601", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "512"], "-", 
  FractionBox[
   RowBox[{"98813", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "512"], "+", 
  FractionBox[
   RowBox[{"2075073", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "1024"], "-", 
  FractionBox[
   RowBox[{"8399105", " ", 
    RowBox[{"Zeta", "[", "17", "]"}]}], "384"], "+", 
  FractionBox[
   RowBox[{"670248579", " ", 
    RowBox[{"Zeta", "[", "19", "]"}]}], "2560"], "-", 
  FractionBox[
   RowBox[{"913975335", " ", 
    RowBox[{"Zeta", "[", "21", "]"}]}], "256"]}]], "Output",
 CellChangeTimes->{3.9695057846171913`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"1adda1bc-71e0-fa44-aa9e-199cc8b4f0f2"]
}, Open  ]],

Cell[TextData[{
 "These sums are given by    ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          RowBox[{"64", 
            RowBox[{"(", 
              RowBox[{"1", "-", 
                SuperscriptBox["4", 
                 RowBox[{"-2", "-", "\[ScriptL]"}]]}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["n", "TI"], "-", "3"}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["l", "TI"], "+", "3"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", "+", "2", "\[ScriptL]", "+", "2", 
                StyleBox["n", "TI"]}], ")"}], " ", "\[Zeta]", 
            RowBox[{"(", 
              RowBox[{"1", "+", "2", "\[ScriptL]", "+", "2", 
                StyleBox["n", "TI"]}], ")"}]}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"2", "\[ScriptL]", "+", "4"}], ")"}], "! ", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["n", "TI"], "-", "2"}], ")"}], "!"}]], " ", 
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", 
            StyleBox["n", "TI"], "-", "2"}]], " ", 
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", "\[ScriptL]", "+", "4"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\sum_{n=1}^\\infty\\frac{64(1-4^{-2-\\ell})\\,(2n-3)\\,(2l+3)\\,\\\
Gamma(2+2\\ell+2n)\\,\\zeta(1+2\\ell+2n)}{(2\\ell+4)!\\,(2n-2)!}\\,B_ \
{2n-2}\\,B_{2\\ell+4}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0dafd7e6-43ab-2a4e-a821-652cbf5e7896"],
 " .  Indeed,"
}], "Text",
 CellChangeTimes->{{3.9695059914459114`*^9, 
  3.969505996599077*^9}},ExpressionUUID->"12049687-22c1-104c-b4a1-\
913af83e6804"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"64", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["4", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "l"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "-", "3"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", 
          RowBox[{"2", "l"}], "+", 
          RowBox[{"2", "n"}]}], "]"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", "l"}], "+", 
          RowBox[{"2", "n"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "l"}], "+", "2"}], ")"}], "!"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "l"}], "+", "4"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "2"}], ")"}], "!"}]}], ")"}]}], ")"}], 
    RowBox[{"BernoulliB", "[", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "2"}], "]"}], 
    RowBox[{"BernoulliB", "[", 
     RowBox[{
      RowBox[{"2", "l"}], "+", "4"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.969506006705406*^9, 3.9695060079442616`*^9}, {
  3.969506078244171*^9, 3.969506080044674*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2fbc2294-7f85-1740-b458-6ef787516f2a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["s", "0"], "-", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"0", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "1"], "-", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"1", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "2"], "-", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"2", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "3"], "-", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"3", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "7"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["s", "4"], "-", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"R", "[", 
     RowBox[{"4", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9695060600412292`*^9, 3.9695060618725433`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ec79e5d1-3adf-0f47-a16b-003f82531921"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9695060646833744`*^9, 3.9695060925614414`*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"5c6692d1-2a31-ba42-870d-3538e39ec25e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9695060646833744`*^9, 3.9695060925648994`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"9f60d3a1-9c03-0248-89ee-7a65961bf950"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9695060646833744`*^9, 3.9695060925673943`*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"88dd6ae4-48d9-1142-80be-7b0c248a6cf3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9695060646833744`*^9, 3.9695060925697975`*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"37cfa583-2972-8843-8a3b-a9f201d514c0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9695060646833744`*^9, 3.969506092572092*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"8c4f338c-6e02-a842-8265-1d8ac02366af"]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.969506127982464*^9, 
  3.9695061322270527`*^9}},ExpressionUUID->"2d051bf8-8575-3048-9e61-\
9c8c6c32f60d"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", "64 ", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[ScriptL]", "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         RowBox[{
           RowBox[{"(", 
             RowBox[{"1", "-", 
               SuperscriptBox["4", 
                RowBox[{"-2", "-", "\[ScriptL]"}]]}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "3"}], ")"}], " ", 
           "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "2", 
               StyleBox["n", "TI"], "+", "2"}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "2", 
               StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "-", "2"}], ")"}], "! ", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "4"}], ")"}], "!"}]], " ", 
        SubscriptBox[
         StyleBox["B", "TI"], 
         RowBox[{"2", "\[ScriptL]", "+", "4"}]], " ", 
        SubscriptBox[
         StyleBox["B", "TI"], 
         RowBox[{"2", 
           StyleBox["n", "TI"], "-", "2"}]]}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "\\sum_{l=0}^\\infty \
A_3^{(3+\\ell)}=64\\,\\sum_{\\ell=0}^\\infty\\,\\sum_{n=1}^\\infty\\frac{(1-4^\
{-2-\\ell})\\,(2n-3)\\,(2\\ell+3)\\,\\Gamma(2\\ell+2n+2)\\,\\zeta(2\\ell+2n+1)\
}{(2n-2)!\\,(2\\ell+4)!}\\,B_{2\\ell+4}\\,B_{2n-2}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"64dec825-fa40-3e4f-a7ce-1f59e16aac75"]], "Text",
 CellChangeTimes->{{3.969506142194731*^9, 
  3.969506146400976*^9}},ExpressionUUID->"84b9d884-7162-d24f-8e70-\
471a80056a7c"],

Cell["We can rewrite the previous expression as", "Text",
 CellChangeTimes->{{3.969506177823374*^9, 
  3.969506193523653*^9}},ExpressionUUID->"0213a60d-8249-384f-82b5-\
49b98b0da032"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", "64 ", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"\[ScriptL]", "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], " ", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         StyleBox["t", "TI"]], " ", 
        FractionBox[
         RowBox[{
           SuperscriptBox[
            StyleBox["e", "TI"], 
            StyleBox["t", "TI"]], " ", 
           SuperscriptBox[
            StyleBox["t", "TI"], 
            RowBox[{"2", "\[ScriptL]", "+", "2", 
              StyleBox["n", "TI"], "+", "2"}]]}], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              SuperscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["t", "TI"]], "-", "1"}], ")"}], "2"]], " ", 
        FractionBox[
         RowBox[{
           RowBox[{"(", 
             RowBox[{"1", "-", 
               SuperscriptBox["4", 
                RowBox[{"-2", "-", "\[ScriptL]"}]]}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "-", "3"}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "3"}], ")"}]}], 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "-", "2"}], ")"}], "! ", 
           RowBox[{"(", 
             RowBox[{"2", "\[ScriptL]", "+", "4"}], ")"}], "!"}]], " ", 
        SubscriptBox[
         StyleBox["B", "TI"], 
         RowBox[{"2", "\[ScriptL]", "+", "4"}]], " ", 
        SubscriptBox[
         StyleBox["B", "TI"], 
         RowBox[{"2", 
           StyleBox["n", "TI"], "-", "2"}]], "\[LongEqual]", "64 ", 
        SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         StyleBox["t", "TI"]], " ", 
        FractionBox[
         SuperscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["t", "TI"]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              SuperscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["t", "TI"]], "-", "1"}], ")"}], "2"]], " ", 
        RowBox[{"[", 
          RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"\[ScriptL]", "\[LongEqual]", "0"}], "\[Infinity]", 
             LimitsPositioning -> True], " ", 
            FractionBox[
             RowBox[{
               RowBox[{"(", 
                 RowBox[{"1", "-", 
                   SuperscriptBox["4", 
                    RowBox[{"-2", "-", "\[ScriptL]"}]]}], ")"}], " ", 
               RowBox[{"(", 
                 RowBox[{"2", "\[ScriptL]", "+", "3"}], ")"}], " ", 
               SuperscriptBox[
                StyleBox["t", "TI"], 
                RowBox[{"2", "\[ScriptL]", "+", "2"}]]}], 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{"2", "\[ScriptL]", "+", "4"}], ")"}], "!"}]], " ", 
            SubscriptBox[
             StyleBox["B", "TI"], 
             RowBox[{"2", "\[ScriptL]", "+", "4"}]]}], "]"}], "   ", 
        RowBox[{"[", 
          RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{
               StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
             LimitsPositioning -> True], 
            FractionBox[
             RowBox[{" ", 
               RowBox[{"(", 
                 RowBox[{"2", 
                   StyleBox["n", "TI"], "-", "3"}], ")"}], " ", 
               SuperscriptBox[
                StyleBox["t", "TI"], 
                RowBox[{"2", 
                  StyleBox["n", "TI"]}]]}], 
             RowBox[{
               RowBox[{"(", 
                 RowBox[{"2", 
                   StyleBox["n", "TI"], "-", "2"}], ")"}], "!"}]], " ", 
            SubscriptBox[
             StyleBox["B", "TI"], 
             RowBox[{"2", 
               StyleBox["n", "TI"], "-", "2"}]]}], "]"}], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "\\sum_{l=0}^\\infty \
A_3^{(3+\\ell)}=64\\,\\sum_{\\ell=0}^\\infty\\,\\sum_{n=1}^\\infty\\int_0^\\\
infty\\!\\frac{dt}{t}\\,\\frac{e^t\\,t^{2\\ell+2n+2}}{\\left(e^t-1\\right)^2}\
\\,\\frac{(1-4^{-2-\\ell})\\,(2n-3)\\,(2\\ell+3)}{(2n-2)!\\,(2\\ell+4)!}\\,B_{\
2\\ell+4}\\,B_{2n-2}= \
64\\,\\int_0^\\infty\\!\\frac{dt}{t}\\,\\frac{e^t}{\\left(e^t-1\\right)^2}\\,[\
\\sum_{\\ell=0}^\\infty\\,\\frac{(1-4^{-2-\\ell})\\,(2\\ell+3)\\,t^{2\\ell+2}}\
{(2\\ell+4)!}\\,B_{2\\ell+4}]\\,\\,\\,[\\sum_{n=1}^\\infty\\frac{\\,(2n-3)\\,\
t^{2n}}{(2n-2)!}\\,B_{2n-2}]~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"8a904a41-df18-f445-a8bf-21956ef194ce"]], "Text",
 CellChangeTimes->{{3.969506195478292*^9, 
  3.9695062099971695`*^9}},ExpressionUUID->"2378fcf2-6ca6-4f4c-ae63-\
057834558114"],

Cell["\<\
The 2 sums can be evaluated using the generating function of the Bernoulli \
numbers.\
\>", "Text",
 CellChangeTimes->{{3.969506288383047*^9, 
  3.969506292679329*^9}},ExpressionUUID->"8dde9fa5-ef44-d342-a10c-\
9b0c063cb687"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"\[ScriptL]", "\[LongEqual]", "0"}], "\[Infinity]", 
          LimitsPositioning -> True], " ", 
         FractionBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{"1", "-", 
                SuperscriptBox["4", 
                 RowBox[{"-2", "-", "\[ScriptL]"}]]}], ")"}], " ", 
            RowBox[{"(", 
              RowBox[{"2", "\[ScriptL]", "+", "3"}], ")"}], " ", 
            SuperscriptBox[
             StyleBox["t", "TI"], 
             RowBox[{"2", "\[ScriptL]", "+", "2"}]]}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"2", "\[ScriptL]", "+", "4"}], ")"}], "!"}]], " ", 
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", "\[ScriptL]", "+", "4"}]], "\[LongEqual]", "-", 
         FractionBox["1", "16"], " ", "tanh", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             StyleBox["t", "TI"], "4"], ")"}], "2"]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\sum_{\\ell=0}^\\infty\\,\\frac{(1-4^{-2-\\ell})\\,(2\\ell+3)\\,t^{2\\\
ell+2}}{(2\\ell+4)!}\\,B_{2\\ell+4}=-\\frac{1}{16}\\,\\tanh(\\frac{t}{4})^2", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "897c9d7d-60c7-ad4b-9cd2-e3faf0d7edd3"],
 "      and    ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          RowBox[{" ", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["n", "TI"], "-", "3"}], ")"}], " ", 
            SuperscriptBox[
             StyleBox["t", "TI"], 
             RowBox[{"2", 
               StyleBox["n", "TI"]}]]}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["n", "TI"], "-", "2"}], ")"}], "!"}]], " ", 
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", 
            StyleBox["n", "TI"], "-", "2"}]], "\[LongEqual]", "-", 
         FractionBox["1", "4"], " ", 
         SuperscriptBox[
          StyleBox["t", "TI"], "4"], " ", "sinh", 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             StyleBox["t", "TI"], "2"], ")"}], "-2"]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\sum_{n=1}^\\infty\\frac{\\,(2n-3)\\,t^{2n}}{(2n-2)!}\\,B_{2n-2}=-\\\
frac{1}{4}\\,t^4\\,\\sinh(\\frac{t}{2})^{-2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f95b15cb-8a63-c445-b894-b0b7159b7618"],
 " .  Indeed"
}], "Text",
 CellChangeTimes->{{3.969506306171959*^9, 
  3.9695063105461674`*^9}},ExpressionUUID->"6080c908-2432-1a45-8fc1-\
daf3eecd89d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["4", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "l"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "3"}], ")"}], 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "2"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "l"}], "+", "4"}], ")"}], "!"}]], 
     RowBox[{"BernoulliB", "[", 
      RowBox[{
       RowBox[{"2", "l"}], "+", "4"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "0", ",", "10"}], "}"}]}], "]"}], "-", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "16"]}], 
      SuperscriptBox[
       RowBox[{"Tanh", "[", 
        FractionBox["t", "4"], "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "22"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9695063208669243`*^9, 3.969506321945572*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"fde77ff9-5609-5b48-bed8-9e1f03066516"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.96950632465831*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"7d2869b2-ddec-c84a-8349-187d79ba7649"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "3"}], ")"}], 
       SuperscriptBox["t", 
        RowBox[{"2", "n"}]]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "n"}], "-", "2"}], ")"}], "!"}]], 
     RowBox[{"BernoulliB", "[", 
      RowBox[{
       RowBox[{"2", "n"}], "-", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "11"}], "}"}]}], "]"}], "-", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      SuperscriptBox["t", "4"], 
      SuperscriptBox[
       RowBox[{"Sinh", "[", 
        FractionBox["t", "2"], "]"}], 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "22"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.969506338515972*^9, 3.9695063394351273`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ae6c6fbe-cfac-464d-9434-05157c243176"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9695063424309826`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"67d8919d-331b-bf4b-bc59-68a50fb53a23"]
}, Open  ]],

Cell["Thus", "Text",
 CellChangeTimes->{{3.9695063655633945`*^9, 
  3.9695063696994934`*^9}},ExpressionUUID->"a1458cdf-2a7f-c44e-87e2-\
cb93f9c0a5f5"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", "64 ", 
        SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
        "\[NegativeThinSpace]", 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         StyleBox["t", "TI"]], " ", 
        FractionBox[
         SuperscriptBox[
          StyleBox["e", "TI"], 
          StyleBox["t", "TI"]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{
              SuperscriptBox[
               StyleBox["e", "TI"], 
               StyleBox["t", "TI"]], "-", "1"}], ")"}], "2"]], " ", 
        RowBox[{"[", 
          RowBox[{"-", 
            FractionBox["1", "16"], " ", "tanh", 
            SuperscriptBox[
             RowBox[{"(", 
               FractionBox[
                StyleBox["t", "TI"], "4"], ")"}], "2"]}], "]"}], "   ", 
        RowBox[{"[", 
          RowBox[{"-", 
            FractionBox["1", "4"], " ", 
            SuperscriptBox[
             StyleBox["t", "TI"], "4"], " ", "sinh", 
            SuperscriptBox[
             RowBox[{"(", 
               FractionBox[
                StyleBox["t", "TI"], "2"], ")"}], "-2"]}], "]"}], 
        "\[NonBreakingSpace]", "."}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "\\sum_{l=0}^\\infty A_3^{(3+\\ell)}= \
64\\,\\int_0^\\infty\\!\\frac{dt}{t}\\,\\frac{e^t}{\\left(e^t-1\\right)^2}\\,[\
-\\frac{1}{16}\\,\\tanh(\\frac{t}{4})^2]\\,\\,\\,[-\\frac{1}{4}\\,t^4\\,\\\
sinh(\\frac{t}{2})^{-2}]~.", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"3fe54791-d5e5-724d-8ff5-f1e73da0def1"]], "Text",
 CellChangeTimes->{{3.9695063810643444`*^9, 
  3.9695063860148487`*^9}},ExpressionUUID->"69e4a6da-54e9-d244-91c3-\
02847718ec0c"],

Cell["We now evaluate the integral", "Text",
 CellChangeTimes->{{3.9695064186963882`*^9, 
  3.969506429439722*^9}},ExpressionUUID->"9358a5d4-143c-6c4b-bd13-\
f8c0c76e85b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"64", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "t"], 
       FractionBox[
        SuperscriptBox["\[ExponentialE]", "t"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}], ")"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "16"]}], 
         SuperscriptBox[
          RowBox[{"Tanh", "[", 
           FractionBox["t", "4"], "]"}], "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], 
         SuperscriptBox["t", "4"], 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           FractionBox["t", "2"], "]"}], 
          RowBox[{"-", "2"}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "//", 
   "PowerExpand"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.969506437730549*^9, 3.969506450430582*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"1873c484-9dbf-2343-a512-05856e4a6e27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "5"]}], "+", 
  RowBox[{"8", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "-", 
  FractionBox[
   RowBox[{"39", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "10"]}]], "Output",
 CellChangeTimes->{{3.969506445944561*^9, 3.969506457641243*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"f7905c29-32e3-fd42-a4d4-64b70f6d74d1"]
}, Open  ]],

Cell["Therefore", "Text",
 CellChangeTimes->{{3.969506474508877*^9, 
  3.9695064808147087`*^9}},ExpressionUUID->"4eeabe84-2c4a-3b48-b08e-\
2af060c1ae19"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", "-", 
        FractionBox["1", "5"], "+", "8", "log", "2", "-", 
        FractionBox[
         RowBox[{"39", "\[Zeta]", 
           RowBox[{"(", "3", ")"}]}], "10"]}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "\\sum_{l=0}^\\infty A_3^{(3+\\ell)}=-\\frac{1}{5}+8\\log \
2-\\frac{39\\zeta(3)}{10}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  1, 0.925, 
   0.925],ExpressionUUID->"2288b2bd-ca98-7744-a41f-785a5d4a1e62"]], "Text",
 CellChangeTimes->{{3.969506482261503*^9, 
  3.969506497261125*^9}},ExpressionUUID->"3af81718-2392-7743-906b-\
2e05a64ee783"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final result", "Subsection",
 CellChangeTimes->{{3.9695065442900677`*^9, 
  3.9695065510283165`*^9}},ExpressionUUID->"a881877f-05d1-c640-ae58-\
b6936643a564"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubscriptBox[
         StyleBox["A", "TI"], "3"], "\[LongEqual]", 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "1", ")"}]], "+", 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", "2", ")"}]], "+", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["l", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        SubsuperscriptBox[
         StyleBox["A", "TI"], "3", 
         RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}]], "\[LongEqual]", 
        FractionBox[
         RowBox[{"4 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", "\[Lambda]"}], 
         SuperscriptBox["\[Pi]", "2"]], "-", 
        FractionBox[
         RowBox[{"8 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{"1", "/", "2"}]]}], 
         SuperscriptBox["\[Pi]", "2"]], "-", "2", "log", 
        RowBox[{"(", 
          FractionBox["\[Lambda]", 
           SuperscriptBox["\[Pi]", "2"]], ")"}], "+", 
        StyleBox["c", "TI"], "+", 
        FractionBox["4", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "2"}]]], "+", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         RowBox[{"8 ", "\[CapitalGamma]", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                StyleBox["n", "TI"], "+", 
                FractionBox["1", "2"]}], ")"}], "3"], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             StyleBox["n", "TI"], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{
              StyleBox["n", "TI"], "+", "1", "/", "2"}]]}]], "-", 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["n", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         RowBox[{"16 ", 
           RowBox[{"(", 
             RowBox[{"log", "2"}], ")"}], " ", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["n", "TI"], "+", 
               FractionBox["1", "2"]}], ")"}], " ", "\[CapitalGamma]", 
           SuperscriptBox[
            RowBox[{"(", 
              RowBox[{
                StyleBox["n", "TI"], "-", 
                FractionBox["1", "2"]}], ")"}], "2"], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["n", "TI"], "+", 
               FractionBox["3", "2"]}], ")"}], " ", "\[Zeta]", 
           RowBox[{"(", 
             RowBox[{"2", 
               StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
         RowBox[{
           SuperscriptBox["\[Pi]", 
            RowBox[{"7", "/", "2"}]], " ", "\[CapitalGamma]", 
           RowBox[{"(", 
             StyleBox["n", "TI"], ")"}], " ", 
           SuperscriptBox["\[Lambda]", 
            RowBox[{
              StyleBox["n", "TI"], "-", "1", "/", "2"}]]}]]}], 
      TraditionalForm], "errors" -> {}, "input" -> 
    "A_3=A_3^{(1)}+A_3^{(2)}+\\sum_{l=0}^\\infty A_3^{(3+\\ell)}=\\frac{4\\,(\
\\log2)\\,\\lambda}{\\pi^2}-\\frac{8\\,(\\log2)\\,\\lambda^{1/2}}{\\pi^2}- 2 \
\\log\\Big(\\frac{\\lambda}{\\pi^2}\\Big)+c \
+\\frac{4}{\\lambda^{1/2}}+\\sum_{n=1}^\\infty\\frac{8\\,\\Gamma(n+\\frac{1}{\
2})^3\\,\\zeta(2n+1)}{\\pi^{3/2}\\,\\Gamma(n)\\,\\lambda^{n+1/2}}-\\sum_{n=1}^\
\\infty\n    \\frac{16\\,(\\log2)\\, \
(n+\\frac{1}{2})\\,\\Gamma(n-\\frac{1}{2})^2\\,\\Gamma(n+\\frac{3}{2})\\,\\\
zeta(2n+1)}{\\pi^{7/2}\\,\\Gamma(n)\\,\\lambda^{n-1/2}}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"b8590492-ccd4-1447-9703-a6a7160dfe9e"]], "Text",
 CellChangeTimes->{{3.9695065529046516`*^9, 3.96950655314276*^9}, {
  3.9695065952036953`*^9, 
  3.969506596157395*^9}},ExpressionUUID->"6ea11c62-4ff1-d14c-85fb-\
69e896795aef"],

Cell["where the constant is", "Text",
 CellChangeTimes->{{3.969506709814945*^9, 
  3.969506714237629*^9}},ExpressionUUID->"08f3edc5-8aca-dc4f-baf6-\
6e37273cf34f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], 
      RowBox[{"Log", "[", "2", "]"}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "EulerGamma"}], ")"}]}], "+", 
      RowBox[{"8", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      FractionBox["10", "3"], "+", 
      RowBox[{"4", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "5"]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "-", 
      FractionBox[
       RowBox[{"39", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "10"]}], ")"}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.969506724823923*^9, 3.969506747097912*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"35433817-e25a-6041-afb6-6c949f704c82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "EulerGamma"}], "+", 
  RowBox[{"Log", "[", "256", "]"}], "+", 
  RowBox[{
   FractionBox["1", "30"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "226"}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9695067525309467`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"1a79d8cc-f493-a84d-b065-d4cd46b33c53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "c", "]"}]], "Input",
 CellChangeTimes->{{3.9695067543983574`*^9, 3.969506755996559*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"6d7633b8-093b-0843-aa3e-754964315537"],

Cell[BoxData[
 RowBox[{"-", "4.176812858143943`"}]], "Output",
 CellChangeTimes->{3.9695067589642735`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"88630147-4267-2c4d-b6e2-715bb56e4287"]
}, Open  ]],

Cell[TextData[{
 "The constant c corresponds to the analytic value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{
     SubscriptBox["F", "2"], "Hard"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "88eef3b3-ea38-45f8-80eb-2e536f23c309"],
 " , computed numerically in the reference [42] (up to the overall -2 factor \
that relates Sp(N) with SU(N) theory)"
}], "Text",
 CellChangeTimes->{{3.9709123479648247`*^9, 3.970912411074407*^9}, {
  3.970912457659155*^9, 
  3.9709125890588007`*^9}},ExpressionUUID->"444a64dd-8c24-4d15-a8d6-\
e93a834fb187"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Derivation of the strong coupling expansion of ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[CapitalDelta]", "1", "D"], TraditionalForm]],
  ExpressionUUID->"288032e8-fd14-f54a-a80e-ffe0cdeccda2"]
}], "Title",
 CellChangeTimes->{{3.967691293264786*^9, 
  3.96769133753191*^9}},ExpressionUUID->"612d15cd-ea18-6649-bbdd-\
304f3519bbfb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["B", "1"], 
  TraditionalForm]],ExpressionUUID->"13ae2ca1-eba5-1f44-b0b0-04dd631b2f7d"]], \
"Section",
 CellChangeTimes->{{3.967691786427923*^9, 3.967691791801893*^9}, {
  3.967802211309742*^9, 
  3.9678022116656494`*^9}},ExpressionUUID->"9c1a2fb0-f7be-5d4b-bd99-\
1bba17718bb4"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "1"], TraditionalForm]],ExpressionUUID->
  "63fae958-4b69-7540-9ee7-db999ac2b9ce"],
 " is defined as \n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "1"], "\[LongEqual]", 
         FractionBox["256", "3"], 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{"+", 
            StyleBox["i", "TI"], "\[Infinity]"}]], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["t", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "3"}], ")"}], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "3"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "2", 
            StyleBox["s", "TI"], "+", "6"}]], " ", 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox["4", 
              RowBox[{
                StyleBox["t", "TI"], "+", "2"}]], "-", "4"}], ")"}], " ", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         SuperscriptBox[
          StyleBox["k", "TI"], "3"], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["s", "TI"], "+", 
                StyleBox["k", "TI"], "-", "1"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"-", 
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "-", "2"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["k", "TI"], "+", "2"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "3"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "B_1=\\frac{256}{3} \\int_{-i \\infty}^{+i \\infty}\\frac{ds}{2\\pi \
i}\\int_{-i \\infty}^{+i \\infty}\\frac{dt}{2\\pi i} \
\\Gamma(2s+4)\\zeta(2s+3)\\Gamma(2t+4)\\zeta(2t+3)  \\left( \
\\frac{\\sqrt{\\lambda}}{4\\pi}\\right)^{2t+2s+6}\\,\\left(4^{t+2} - 4 \
\\right)\\,\\sum_{k=1}^{\\infty} k^3  \\frac{\\Gamma(-s+k-1)\\Gamma(-t+k-2)}{\
\\Gamma(s+k+2) \\Gamma(t+k+3)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "b77c2162-3a5e-de4c-ae56-6501fdb65b07"]
}], "Text",
 CellChangeTimes->{{3.96769186216721*^9, 3.967691902652422*^9}, 
   3.967692122755356*^9, {3.967692261113861*^9, 3.967692282771233*^9}, {
   3.967692365921559*^9, 3.967692376828708*^9}, {3.967692443355633*^9, 
   3.967692444425255*^9}, {3.967802202435139*^9, 
   3.967802203552372*^9}},ExpressionUUID->"803cdf1f-e6b5-f541-927c-\
efdbedc43965"],

Cell[TextData[{
 "We perform the sum over  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "71dc0a1f-47c6-0043-9a75-7509955a6e70"],
 " and get "
}], "Text",
 CellChangeTimes->{{3.967692647032496*^9, 3.9676927144541397`*^9}, {
  3.967692757014881*^9, 
  3.967692759268997*^9}},ExpressionUUID->"d35b8b5c-1daa-6943-921a-\
2738742a9f04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum1", "=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k", "^", "3"}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "s", "-", "1"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "t", "-", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "s", "+", "2"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "t", "+", "3"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9676927624786777`*^9, 3.967692779874691*^9}, {
  3.967692846655691*^9, 3.967692848263817*^9}, {3.9676928849247284`*^9, 
  3.967692889594763*^9}, {3.967694737874634*^9, 3.967694740444748*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c2d6388c-fe10-da47-acd1-694a63f6efe5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", 
       RowBox[{"-", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"3", "+", "s"}], ",", 
       RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.96769287062372*^9, 3.9676929150954895`*^9, 
  3.967694763332014*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"fc2ee2d0-030d-2c4f-8bf4-0e44e07ac5be"]
}, Open  ]],

Cell[TextData[{
 "We use the Dougall\[CloseCurlyQuote]s Hypergeometric theorem \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "5"], 
         SubscriptBox[
          StyleBox["F", "TI"], "4"], 
         RowBox[{"(", 
           RowBox[{
             FractionBox[
              StyleBox["n", "TI"], "2"], "+", "1", ", ", 
             StyleBox["n", "TI"], ", ", "-", 
             StyleBox["x", "TI"], ", ", "-", 
             StyleBox["y", "TI"], ", ", "-", 
             StyleBox["z", "TI"], "; ", 
             FractionBox[
              StyleBox["n", "TI"], "2"], ", ", 
             StyleBox["x", "TI"], "+", 
             StyleBox["n", "TI"], "+", "1", ", ", 
             StyleBox["y", "TI"], "+", 
             StyleBox["n", "TI"], "+", "1", ", ", 
             StyleBox["z", "TI"], "+", 
             StyleBox["n", "TI"], "+", "1", ";", "1"}], ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["x", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["y", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["z", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["x", "TI"], "+", 
                StyleBox["y", "TI"], "+", 
                StyleBox["z", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["x", "TI"], "+", 
                StyleBox["y", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["y", "TI"], "+", 
                StyleBox["z", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}], " ", 
            "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["x", "TI"], "+", 
                StyleBox["z", "TI"], "+", 
                StyleBox["n", "TI"], "+", "1"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "_5F_4\\left(\n\\frac{n}{2} + 1,\\; n,\\; -x,\\; -y,\\; -z ; \\;\n\
\\frac{n}{2},\\; x + n + 1,\\; y + n + 1,\\; z + n + 1\n; 1\n\\right)\n=\n\
\\frac{\n\\Gamma(x + n + 1)\\, \\Gamma(y + n + 1)\\, \\Gamma(z + n + 1)\\, \
\\Gamma(x + y + z + n + 1)\n}{\n\\Gamma(n + 1)\\, \\Gamma(x + y + n + 1)\\, \
\\Gamma(y + z + n + 1)\\, \\Gamma(x + z + n + 1)\n}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->None,ExpressionUUID->"34470c45-5413-7545-9d0b-80661d849bec"]
}], "Text",
 CellChangeTimes->{{3.96769308109257*^9, 
  3.967693136240618*^9}},ExpressionUUID->"009e8c2c-abaf-2a4e-b9dc-\
f9a074baa3cc"],

Cell["which in our case becomes ", "Text",
 CellChangeTimes->{{3.9676933130975037`*^9, 3.9676933283295383`*^9}, {
  3.967693395187683*^9, 
  3.967693397640753*^9}},ExpressionUUID->"48d88363-f8eb-3a42-a1c5-\
2e8d30b53151"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dougall", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", 
         RowBox[{"-", "s"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "t"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"3", "+", "s"}], ",", 
         RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}], "\[Rule]", "  ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "t"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.967693400012501*^9, 3.967693433253994*^9}, {
  3.967694175984045*^9, 3.967694180797346*^9}, {3.967694777186949*^9, 
  3.9676947782978935`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"aaa02c9d-5e02-074d-9d91-cccfd9379a1f"],

Cell["so that", "Text",
 CellChangeTimes->{{3.967694188481268*^9, 
  3.967694198952656*^9}},ExpressionUUID->"f7fff0ee-2414-f44d-a339-\
a9afd11309fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sum1", "/.", "Dougall"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9676942289074936`*^9, 3.9676942335994644`*^9}, {
  3.967694276064291*^9, 3.9676942843105507`*^9}, {3.9676944166101513`*^9, 
  3.967694426396656*^9}, {3.967694546687481*^9, 3.967694549572962*^9}, {
  3.9676947868434505`*^9, 3.967694804827345*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2e2f580a-f45d-2d41-9e40-0cd2061976df"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "s", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "s", "+", "t"}], ")"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{
  3.96769424135898*^9, {3.9676942801250877`*^9, 3.967694301456661*^9}, 
   3.967694420781193*^9, 3.967694552063301*^9, {3.9676947912183495`*^9, 
   3.9676948079519463`*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"5f925c65-99c3-ba40-a1eb-2f7aac9c374d"]
}, Open  ]],

Cell[TextData[{
 "Thus we rewrite ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "B_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dc380c17-629f-fa40-b48d-8b2771984f06"],
 " as "
}], "Text",
 CellChangeTimes->{{3.967694832148033*^9, 
  3.967694875781273*^9}},ExpressionUUID->"1e1eeb89-5169-554d-aa32-\
d7419a1afcef"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubscriptBox[
         StyleBox["B", "TI"], "1"], "\[LongEqual]", 
        FractionBox["128", "3"], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{
           StyleBox["i", "TI"], "+", "\[Infinity]"}]], 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["s", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", 
           StyleBox["i", "TI"], "\[Infinity]"}], 
         RowBox[{"+", 
           StyleBox["i", "TI"], "\[Infinity]"}]], 
        FractionBox[
         RowBox[{
           StyleBox["d", "TI"], 
           StyleBox["t", "TI"]}], 
         RowBox[{"2", "\[Pi]", 
           StyleBox["i", "TI"]}]], 
        FractionBox[
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["s", "TI"]}], ")"}], "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{"-", 
               StyleBox["t", "TI"], "-", "1"}], ")"}]}], 
         RowBox[{"\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", "1"}], ")"}], "\[CapitalGamma]", 
           RowBox[{"(", 
             RowBox[{
               StyleBox["t", "TI"], "+", "2"}], ")"}], 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "2"}], ")"}], 
           RowBox[{"(", 
             RowBox[{
               StyleBox["s", "TI"], "+", 
               StyleBox["t", "TI"], "+", "3"}], ")"}]}]], " ", 
        "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "3"}], ")"}], "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["t", "TI"], "+", "3"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", "\[Pi]"}]], ")"}], 
         RowBox[{"2", 
           StyleBox["t", "TI"], "+", "2", 
           StyleBox["s", "TI"], "+", "6"}]], " ", 
        RowBox[{"(", 
          RowBox[{
            SuperscriptBox["4", 
             RowBox[{
               StyleBox["t", "TI"], "+", "2"}]], "-", "4"}], ")"}]}], 
      TraditionalForm], "errors" -> {}, "input" -> 
    "B_1=  \\frac{128}{3} \\int_{-i \\infty}^{i+ \\infty} & \\frac{ds}{2\\pi \
i} \\int_{-i \\infty}^{+i \\infty}\\frac{dt}{2 \\pi i}  \\frac{\\Gamma (-s) \
\\Gamma (-t-1)}{ \\Gamma (s+1) \\Gamma (t+2) \
(s+t+2)(s+t+3)}\\,\\Gamma(2s+4)\\zeta(2s+3)\\Gamma(2t+4)\\zeta(2t+3)  \\left( \
\\frac{\\sqrt{\\lambda}}{4\\pi}\\right)^{2t+2s+6}\\,\\left(4^{t+2} - 4 \
\\right)", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  0.87, 0.94, 
   1],ExpressionUUID->"eb593440-b8e7-994e-9de4-61d167fd4471"]], "Text",
 CellChangeTimes->{{3.96769500378104*^9, 3.967695013922507*^9}, {
  3.9676952646402397`*^9, 
  3.967695296219412*^9}},ExpressionUUID->"f2168a6a-d1cb-ab44-9b8e-\
03613c35957d"],

Cell["\<\
We now close counter-clockwise the contours of integrations and compute the \
residues. We have two contributions.\
\>", "Text",
 CellChangeTimes->{{3.9676950000535984`*^9, 3.967695001734476*^9}, {
  3.9676954144072533`*^9, 3.9676954322971935`*^9}, {3.967695596921221*^9, 
  3.967695604308504*^9}, {3.9676994851811028`*^9, 
  3.9676994896695175`*^9}},ExpressionUUID->"9993461c-c2b6-2b43-9ce0-\
d7b210c410d7"],

Cell[CellGroupData[{

Cell[TextData[{
 "\nResidue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["s", "TI"], "\[LongEqual]", "-", 
             StyleBox["t", "TI"], "-", "2", ",", 
             StyleBox["t", "TI"], "\[LongEqual]", "-", 
             StyleBox["n", "TI"]}], ")"}], " ", "with", " ", 
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", "3", ",", 
         "..."}], TraditionalForm], "errors" -> {}, "input" -> 
     "(s=-t-2,t=-n) \\;\\text{with} \\;n=1,2,3,...", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5832c469-cbee-0846-8eff-0534f94bcc60"]
}], "Subsection",
 CellChangeTimes->{{3.967695465500454*^9, 
  3.967695505689495*^9}},ExpressionUUID->"ffb83760-d3d5-0748-b7b0-\
d54f76c62ad5"],

Cell[TextData[{
 "We start by evaluating the first contribution. \nThe first step consists in \
computing the residue for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["t", "TI"], "-", "2"}], TraditionalForm], "errors" -> {}, 
     "input" -> "s= -t-2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c6a2560-9c31-c049-a2cb-3688fe7abc01"]
}], "Text",
 CellChangeTimes->{{3.9676919614201927`*^9, 3.9676919662814655`*^9}, {
   3.9676920656107826`*^9, 3.9676920712563496`*^9}, 3.967692109549616*^9, {
   3.9676922197312565`*^9, 3.967692249060396*^9}, {3.9676956992966537`*^9, 
   3.9676957350273952`*^9}, 3.9676959782330456`*^9, {3.967699492986578*^9, 
   3.967699542741213*^9}},ExpressionUUID->"c4dfd491-102d-7140-b355-\
c89e4b8e8e6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{
     FractionBox["128", "3"], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "t"}], "]"}], " "}], 
      RowBox[{" ", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "t"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "3"}], ")"}]}]}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "4"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "4"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"4", "\[Pi]"}]], ")"}], 
      RowBox[{
       RowBox[{"2", "s"}], "+", 
       RowBox[{"2", "t"}], "+", "6"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"t", "+", "2"}]], "-", "4"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "t"}], "-", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.967695461171406*^9, {3.967695762987919*^9, 3.9676957675315094`*^9}, {
   3.9676958047076283`*^9, 3.967695808922632*^9}, {3.967695860079777*^9, 
   3.967695912984543*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"0f969b72-fbd7-e449-964d-24a28c3b8044"],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["2", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "t"}]}]]}], ")"}], " ", "\[Lambda]", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "t"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"2", " ", "t"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "t"}]}], "]"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{3.967695927019781*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"4e49d673-36c8-2848-be18-b3be4d328d5d"]
}, Open  ]],

Cell[TextData[{
 "Now we evaluate the residues for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         StyleBox["n", "TI"], ", ", 
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", "3", ",", 
         ".."}], TraditionalForm], "errors" -> {}, "input" -> 
     "t= -n, \\; n=1,2,3,..", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9c60c84a-25d9-2a4f-bdb8-957df3d15c01"]
}], "Text",
 CellChangeTimes->{{3.9676959814126625`*^9, 3.967696001545622*^9}, {
  3.9676962902515163`*^9, 
  3.9676963174213543`*^9}},ExpressionUUID->"a0df3f4c-b1a0-0d42-865f-\
d623f10c6006"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res1", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["2", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "t"}]}]]}], ")"}], " ", "\[Lambda]", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "t"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "t"}]}], "]"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"2", " ", "t"}]}], "]"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "t"}]}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "  ", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "k"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967696343906065*^9, 3.9676963827663784`*^9}, {
  3.9676967967502594`*^9, 3.967696832030836*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"00782f08-328f-464f-afd0-a154af2100e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Res1", "[", "9", "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9676968361900463`*^9, 3.9676968418915253`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"45a48aac-4bde-e243-bb0d-63db4bdd16b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"16", " ", "\[Lambda]", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]], "-", 
  FractionBox[
   RowBox[{"5", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"35", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"357", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5115", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"98813", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2484755", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"79013365", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "17", "]"}]}], 
   RowBox[{"8192", " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{3.967696844264473*^9, 3.967709187274868*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"83eeb4c3-464b-dc49-a962-db50e1d030cf"]
}, Open  ]],

Cell[TextData[{
 "This  infinite sum can be parametrized as \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox[
          RowBox[{"16", "log", 
            RowBox[{"(", "2", ")"}]}], 
          RowBox[{"3", 
            SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", "-", 
         FractionBox["32", 
          RowBox[{"3", 
            SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", "-1", ")"}], 
           StyleBox["k", "TI"]], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], 
           RowBox[{"2", 
             StyleBox["k", "TI"]}]]], 
         RowBox[{"(", 
           RowBox[{"1", "-", 
             SuperscriptBox["4", 
              RowBox[{"-", 
                StyleBox["k", "TI"]}]]}], ")"}], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"], "+", "2"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"], "-", "1"}], ")"}]], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"]}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "-\\frac{16\\log(2)}{3\\pi^2}\\lambda -\\frac{32}{3\\pi^2} \
\\lambda\\sum_{k=1}^{\\infty}\\frac{(-1)^k}{(2\\pi)^{2k}}\\big( 1-4^{-k} \
\\big) \\frac{\\Gamma(2k)\\Gamma(2k+2)}{\\Gamma(2k-1)}\\zeta(2k)\\zeta(2k+1)",
      "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "236f55f5-90ca-5149-9d12-f798f8f9ce0a"]
}], "Text",
 CellChangeTimes->{{3.9676964151083775`*^9, 3.9676964258751163`*^9}, {
  3.967696524860243*^9, 3.9676965319037094`*^9}, {3.9676965814634457`*^9, 
  3.967696589442774*^9}},ExpressionUUID->"1b25089b-3a10-5e44-9983-\
bee5802a04ce"],

Cell["In fact ", "Text",
 CellChangeTimes->{{3.9676966638782177`*^9, 3.967696679697241*^9}, {
  3.967696733820612*^9, 
  3.967696751589428*^9}},ExpressionUUID->"b76d7c37-71e7-0b48-a09b-\
d918e4f902a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"32", "\[Lambda]"}], 
       RowBox[{"3", 
        SuperscriptBox["\[Pi]", "2"]}]]}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], 
       RowBox[{"2", "k"}]]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["4", 
        RowBox[{"-", "k"}]]}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "k"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], "]"}]], 
     RowBox[{"Zeta", "[", 
      RowBox[{"2", "k"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9676966638782177`*^9, 3.967696679697241*^9}, {
   3.967696733820612*^9, 3.967696765873991*^9}, {3.9676968665007343`*^9, 
   3.9676969933598137`*^9}, 3.967697078469696*^9, {3.967709125376194*^9, 
   3.9677091726138496`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"251f6a49-7969-d043-b633-c38eb2f3be02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Res1", "[", "n", "]"}], "+", 
    FractionBox[
     RowBox[{"16", " ", "\[Lambda]", " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "-", 
    RowBox[{"S1", "[", 
     RowBox[{"n", "-", "1"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.967697001132353*^9, 3.9676970632493343`*^9}, {
  3.9676970961711693`*^9, 3.967697097139702*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9f24b1e0-232b-da43-b881-02e1dfa1dd3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.967697088920952*^9, 3.9676971003748665`*^9}, 
   3.9677091973545437`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"5a60cf5a-0c81-d449-b454-87552793273d"]
}, Open  ]],

Cell[TextData[{
 "In order to regularize the sum we employ the integral representation of the \
Riemann ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a090177-e7a1-d844-b7fe-3598b543e362"],
 " function   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Zeta]", 
         RowBox[{"(", 
           StyleBox["n", "TI"], ")"}], "\[LongEqual]", 
         FractionBox["1", 
          RowBox[{"\[CapitalGamma]", "(", 
            StyleBox["n", "TI"], ")"}]], 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["x", "TI"], " ", 
         FractionBox[
          SuperscriptBox[
           StyleBox["x", "TI"], 
           RowBox[{
             StyleBox["n", "TI"], "-", "1"}]], 
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "-", "1"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\zeta(n)=\\frac{1}{\\Gamma(n)} \\int_0^{\\infty}dx\\; \
\\frac{x^{n-1}}{e^x-1}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "285a2cb5-5b88-f24b-8ec6-835fc5b161f5"],
 " , obtaining\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox[
          RowBox[{"16", "log", 
            RowBox[{"(", "2", ")"}]}], 
          RowBox[{"3", 
            SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", "-", 
         FractionBox["32", 
          RowBox[{"3", 
            SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["x", "TI"], 
         FractionBox["1", 
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "-", "1"}]], 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["y", "TI"], 
         FractionBox["1", 
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "-", "1"}]], " ", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", "-1", ")"}], 
           StyleBox["k", "TI"]], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], 
           RowBox[{"2", 
             StyleBox["k", "TI"]}]]], 
         RowBox[{"(", 
           RowBox[{"1", "-", 
             SuperscriptBox["4", 
              RowBox[{"-", 
                StyleBox["k", "TI"]}]]}], ")"}], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{"2", 
                StyleBox["k", "TI"], "+", "2"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"], "-", "1"}], ")"}]], 
         FractionBox[
          SuperscriptBox[
           StyleBox["x", "TI"], 
           RowBox[{"2", 
             StyleBox["k", "TI"], "-", "1"}]], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"]}], ")"}]], 
         FractionBox[
          SuperscriptBox[
           StyleBox["y", "TI"], 
           RowBox[{"2", 
             StyleBox["k", "TI"]}]], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"], "+", "1"}], ")"}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "-\\frac{16\\log(2)}{3\\pi^2}\\lambda -\\frac{32}{3\\pi^2} \
\\lambda\\int_0^{\\infty}dx\\frac{1}{e^x-1} \
\\int_0^{\\infty}dy\\frac{1}{e^y-1}\\,\\sum_{k=1}^{\\infty}\\frac{(-1)^k}{(2\\\
pi)^{2k}}\\big( 1-4^{-k} \\big) \
\\frac{\\Gamma(2k)\\Gamma(2k+2)}{\\Gamma(2k-1)}\\frac{x^{2k-1}}{\\Gamma(2k)}\\\
frac{y^{2k}}{\\Gamma(2k+1)}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[1, 0.9, 0.8],ExpressionUUID->
  "4d4ae059-b782-f44b-b361-aa1edb1d8144"],
 "\[LineSeparator]"
}], "Text",
 CellChangeTimes->{{3.9676976823284473`*^9, 3.9676977063469563`*^9}, {
   3.9676977626003933`*^9, 3.967697834002119*^9}, {3.9676978848927593`*^9, 
   3.967697919378748*^9}, 3.9676983929267216`*^9, {3.967709213880268*^9, 
   3.9677092520226192`*^9}},ExpressionUUID->"1423b2b6-75d5-a948-9553-\
b06f325e1d25"],

Cell[TextData[{
 "Now we perform the sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "536b3c16-7fd1-654e-9fe0-4392157a50d2"]
}], "Text",
 CellChangeTimes->{
  3.96769784224411*^9, {3.967697876777952*^9, 3.96769788076758*^9}, {
   3.9676984145337067`*^9, 3.9676984343782215`*^9}, {3.967709258120674*^9, 
   3.967709260366356*^9}},ExpressionUUID->"f7d37386-e0bd-144b-aa44-\
e97ba58b5fd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], 
      RowBox[{"2", "k"}]]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["4", 
       RowBox[{"-", "k"}]]}], ")"}], 
    FractionBox[
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "-", "1"}], "]"}]], 
    FractionBox[
     SuperscriptBox["x", 
      RowBox[{"2", "k"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]], 
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"2", "k"}], "-", "1"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9676984368847218`*^9, 3.967698539100622*^9}, {
  3.9676991038274956`*^9, 3.9676991149524345`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"fa84ca6c-e06e-8249-b60a-153dfe39441f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["x", "2"], " ", "y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"12", " ", "\[Pi]", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"48", " ", "\[Pi]", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"x", " ", "y", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "+", 
     RowBox[{"8", " ", "x", " ", "y", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
  RowBox[{"64", " ", 
   SuperscriptBox["\[Pi]", "3"]}]]], "Output",
 CellChangeTimes->{3.9676985606086845`*^9, 3.9676991181889534`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0bcb09bd-1952-254b-83fc-e20ccc65d89b"]
}, Open  ]],

Cell[TextData[{
 "and finally we perform the integral over  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["x", "TI"], TraditionalForm], "errors" -> {}, "input" -> "x", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a1bd8b0-fea7-c646-bad5-e92ec099d4c9"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["y", "TI"], TraditionalForm], "errors" -> {}, "input" -> "y", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1c5f1949-3931-dc4b-88ff-4933733dc6a1"],
 " "
}], "Text",
 CellChangeTimes->{{3.967698568158636*^9, 
  3.967698617703388*^9}},ExpressionUUID->"8402cbbe-a047-c84b-9420-\
70a46ebf9119"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"16", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      RowBox[{"3", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "\[Lambda]"}], "-", 
   RowBox[{
    FractionBox["32", 
     RowBox[{"3", 
      SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "x"], "-", "1"}]], 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "y"], "-", "1"}]], " ", 
       FractionBox[
        RowBox[{
         SuperscriptBox["x", "2"], "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"x", " ", "y"}], 
              RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
           RowBox[{"48", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"x", " ", "y"}], 
              RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "-", 
           RowBox[{"x", " ", "y", " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"x", " ", "y"}], 
              RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "+", 
           RowBox[{"8", " ", "x", " ", "y", " ", 
            RowBox[{"Sin", "[", 
             FractionBox[
              RowBox[{"x", " ", "y"}], 
              RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.967698620962387*^9, 3.9676986753394775`*^9}, {
  3.967698942249569*^9, 3.967698951239147*^9}, {3.967698995898012*^9, 
  3.9676990037025146`*^9}, {3.9676990731400814`*^9, 3.967699083739727*^9}, {
  3.9676991266868935`*^9, 3.9676992029377785`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"8d9e73d7-eb9d-8f4b-a899-c6917163e767"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[Lambda]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   SuperscriptBox["\[Pi]", "2"]]}]], "Output",
 CellChangeTimes->{
  3.9676988141143417`*^9, 3.967698971161751*^9, {3.967699079984722*^9, 
   3.9676990978900185`*^9}, {3.9676991967418537`*^9, 3.967699216219307*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"702ab55a-79c2-6d43-8355-6948b79eb416"]
}, Open  ]],

Cell[TextData[{
 "So the first contribution simply reads     ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox[
          RowBox[{"2", "\[Zeta]", 
            RowBox[{"(", "3", ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]], "\[Lambda]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "-\\frac{2 \\zeta(3)}{\\pi^2}\\lambda", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a05076ad-3ee8-e641-ba34-5ad4a4d2674f"]
}], "Text",
 CellChangeTimes->{{3.9676992608841743`*^9, 3.9676992948594837`*^9}, {
  3.9676993865789204`*^9, 
  3.9676994260473995`*^9}},ExpressionUUID->"6a39c0b3-03fa-ed4e-8250-\
1efe2712b3de"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             StyleBox["s", "TI"], "\[LongEqual]", "-", 
             StyleBox["t", "TI"], "-", "3", ",", 
             StyleBox["t", "TI"], "\[LongEqual]", "-1", "and", 
             StyleBox["t", "TI"], "\[LongEqual]", "-", 
             StyleBox["n", "TI"]}], ")"}], " ", "with", " ", 
         StyleBox["n", "TI"], "\[LongEqual]", "3", ",", "4", ",", "..."}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "(s=-t-3,t=-1 \\text{and} t=-n) \\;\\text{with} \\;n=3,4,...", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "73eccc76-5969-4942-861d-5a10d8ee1250"]
}], "Subsection",
 CellChangeTimes->{
  3.967699458786766*^9},ExpressionUUID->"735ecabd-f91e-574f-9438-\
64ec301f485b"],

Cell[TextData[{
 "We now pass to the evaluation of the second contribution. At first we \
evaluate the residue for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["t", "TI"], "-", "3"}], TraditionalForm], "errors" -> {}, 
     "input" -> "s= -t-3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5bec9e93-8a54-1c42-83ef-75a031a0ea27"]
}], "Text",
 CellChangeTimes->{{3.9676995536809196`*^9, 3.967699575556639*^9}, {
  3.967699611187729*^9, 
  3.967699655529806*^9}},ExpressionUUID->"355e280f-0edd-2842-abb0-\
4fe54f1e861a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{
     FractionBox["128", "3"], 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "t"}], "]"}], " "}], 
      RowBox[{" ", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "s"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "+", "t"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"s", "+", "t", "+", "3"}], ")"}]}]}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "4"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "3"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "4"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"4", "\[Pi]"}]], ")"}], 
      RowBox[{
       RowBox[{"2", "s"}], "+", 
       RowBox[{"2", "t"}], "+", "6"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"t", "+", "2"}]], "-", "4"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "t"}], "-", "3"}]}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9676996752621536`*^9, 3.9676996757089844`*^9}, {
  3.967704945695442*^9, 3.9677049500470943`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f4367ba7-4e2a-f343-b8bf-dbc355964407"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["512", "3"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["4", 
     RowBox[{"1", "+", "t"}]]}], ")"}], " ", "\[Pi]", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"2", "+", "t"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "t"}]}], ")"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"2", " ", "\[Pi]", " ", "t"}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", "t"}]}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "t"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.967699679380596*^9, 3.9677049530381565`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e9e11c29-92bd-9647-8555-970f01710c08"]
}, Open  ]],

Cell[TextData[{
 "The residue in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "t=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40511e5c-f5ea-844a-95d7-ec47e53c5f50"],
 " reads "
}], "Text",
 CellChangeTimes->{{3.9676996930843506`*^9, 3.967699768834713*^9}, {
  3.9677066218283634`*^9, 3.967706665969519*^9}, {3.967706704110859*^9, 
  3.967706722143687*^9}},ExpressionUUID->"92d67a2f-30fe-0643-9526-\
d570ce697b1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["512", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["4", 
        RowBox[{"1", "+", "t"}]]}], ")"}], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "t"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "t"}]}], ")"}], " ", 
     RowBox[{"Csc", "[", 
      RowBox[{"2", " ", "\[Pi]", " ", "t"}], "]"}], " ", 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "t"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "t"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.96770670056987*^9, 3.967706741880327*^9}, {
  3.967708389970997*^9, 3.967708391418995*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"24237592-7910-3946-884f-cc61c0904b06"],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", 
   RowBox[{"Log", "[", "4", "]"}]}], "9"]], "Output",
 CellChangeTimes->{{3.967706738303961*^9, 3.96770674496574*^9}, 
   3.9677083957885666`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0effeece-609a-ea4b-b8e2-582b884c2146"]
}, Open  ]],

Cell[TextData[{
 "while the residues in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         StyleBox["n", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "t=-n", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c1f2dd5b-7184-c84a-a28c-49224de4b681"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "3", ",", "4", ",", "..."}], 
       TraditionalForm], "errors" -> {}, "input" -> "n= 3,4,...", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d05e4265-7a4e-b542-ba1a-ae7b44e3d50c"],
 " are"
}], "Text",
 CellChangeTimes->{{3.9677067480472403`*^9, 
  3.967706814667223*^9}},ExpressionUUID->"f0dacfac-cea2-af44-bb5b-\
c54da83557ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res2", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["512", "3"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["4", 
          RowBox[{"1", "+", "t"}]]}], ")"}], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "t"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "t"}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "t"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], "]"}]}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "k"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "3", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9676997861265717`*^9, 3.9676997936289387`*^9}, {
  3.9677049649348717`*^9, 3.967704965714514*^9}, {3.967706532353554*^9, 
  3.967706547231844*^9}, {3.9677068122606792`*^9, 3.9677068123812695`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"9782b6f4-8338-894d-a572-66fb919a4452"],

Cell["For example", "Text",
 CellChangeTimes->{{3.967699813228979*^9, 3.9676998256172047`*^9}, 
   3.9677066800063267`*^9, 
   3.9677068187405624`*^9},ExpressionUUID->"95e8d052-1b8a-af44-a204-\
1bf2b6f34bb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res2", "[", "9", "]"}]], "Input",
 CellChangeTimes->{{3.9676998012970715`*^9, 3.9676998042841625`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ec69ae31-a7a6-b544-b7cd-7236d6d4dedb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "3"], "-", 
  FractionBox[
   RowBox[{"357", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "16"], "+", 
  RowBox[{"93", " ", 
   RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
  FractionBox[
   RowBox[{"190025", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "384"], "+", 
  FractionBox[
   RowBox[{"212979", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "64"], "-", 
  FractionBox[
   RowBox[{"227744405", " ", 
    RowBox[{"Zeta", "[", "15", "]"}]}], "8192"]}]], "Output",
 CellChangeTimes->{3.967706981833746*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"9018615a-dce3-2c4a-858b-5dd66c4fb804"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9677069743777504`*^9, 
  3.9677069743909893`*^9}},ExpressionUUID->"304f8b66-4ba9-624e-9aa7-\
efc9b0a51e7f"],

Cell[TextData[{
 "We parametrize this formal infinite series as   ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         FractionBox["128", "3"], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", "-1", ")"}], 
           StyleBox["k", "TI"]], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}]]], 
         RowBox[{"(", 
           RowBox[{"4", "-", 
             SuperscriptBox["4", 
              RowBox[{"-", 
                StyleBox["k", "TI"]}]]}], ")"}], " ", 
         SuperscriptBox[
          StyleBox["k", "TI"], "2"], " ", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}], " ", "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\frac{128}{3}\\sum_{k=1}^{\\infty} \
\\frac{(-1)^k}{(2\\pi)^{2k+2}}(4-4^{-k})\\,k^2 \\,(2 k+1) \
\\,\\Gamma(2k+2)\\zeta (2 k+2) \\,\\zeta (2 k+1)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->None,ExpressionUUID->"6ecd26cd-536f-a749-9647-6a8e25702751"],
 ", in fact"
}], "Text",
 CellChangeTimes->{{3.967704794716688*^9, 3.967704807599726*^9}, {
   3.967704870784954*^9, 3.9677048753653517`*^9}, {3.967704910766047*^9, 
   3.967704938494852*^9}, {3.9677049970825987`*^9, 3.967704999350214*^9}, {
   3.9677050327057095`*^9, 3.967705037173413*^9}, 3.967706850672467*^9, {
   3.967707022926928*^9, 
   3.967707023978239*^9}},ExpressionUUID->"05a1e211-29a4-7540-8e3d-\
a6cb37381e25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox["128", "3"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]]], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       SuperscriptBox["4", 
        RowBox[{"-", "k"}]]}], ")"}], 
     SuperscriptBox["k", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], ")"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967705539053976*^9, 3.9677056182114086`*^9}, {
  3.967706065207205*^9, 3.967706100766056*^9}, {3.9677068681077595`*^9, 
  3.9677068710085716`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e35c40fc-3f4f-b940-aaf2-0264751568cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Res2", "[", "n", "]"}], "-", 
     RowBox[{"S2", "[", 
      RowBox[{"n", "-", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3", ",", "11"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.967705652621298*^9, 3.967705689281149*^9}, {
   3.967705885251871*^9, 3.9677059010931816`*^9}, {3.9677069060363255`*^9, 
   3.9677069228797894`*^9}, 3.9677069962717724`*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"3997154a-0bfe-5b4a-adba-28068cfc9093"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9677056927746696`*^9, {3.9677058882549458`*^9, 3.9677059030893574`*^9}, 
   3.9677060761253757`*^9, 3.96770616505542*^9, {3.9677069165163517`*^9, 
   3.967706926671707*^9}, {3.9677069888453064`*^9, 3.967706999187269*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"3670bd95-9caf-6b4e-97c3-dc3ffd240d0e"]
}, Open  ]],

Cell[TextData[{
 "Now we regularize the sum using the integral representation of the Riemann-",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c6475981-f706-984e-be07-492b607b0fd4"],
 " function\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         FractionBox["128", "3"], 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["x", "TI"], " ", 
         FractionBox["1", 
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["x", "TI"]], "-", "1"}]], 
         SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
         StyleBox["d", "TI"], 
         StyleBox["y", "TI"], " ", 
         FractionBox["1", 
          RowBox[{
            SuperscriptBox[
             StyleBox["e", "TI"], 
             StyleBox["y", "TI"]], "-", "1"}]], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", "-1", ")"}], 
           StyleBox["k", "TI"]], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}]]], 
         RowBox[{"(", 
           RowBox[{"4", "-", 
             SuperscriptBox["4", 
              RowBox[{"-", 
                StyleBox["k", "TI"]}]]}], ")"}], " ", 
         SuperscriptBox[
          StyleBox["k", "TI"], "2"], " ", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}], 
         FractionBox[
          SuperscriptBox[
           StyleBox["x", "TI"], 
           RowBox[{"2", 
             StyleBox["k", "TI"]}]], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"], "+", "1"}], ")"}]], 
         FractionBox[
          SuperscriptBox[
           StyleBox["y", "TI"], 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}]], 
          RowBox[{"\[CapitalGamma]", "(", 
            RowBox[{"2", 
              StyleBox["k", "TI"], "+", "2"}], ")"}]], " "}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\frac{128}{3}\\int_0^{\\infty}dx\\;\\frac{1}{e^x-1}\\int_0^{\\infty}dy\
\\;\\frac{1}{e^y-1}\\sum_{k=1}^{\\infty} \
\\frac{(-1)^k}{(2\\pi)^{2k+2}}(4-4^{-k})\\,k^2 \\,(2 k+1) \
\\,\\Gamma(2k+2)\\frac{x^{2k}}{\\Gamma(2k+1)}\\frac{y^{2k+1}}{\\Gamma(2k+2)}\\\
,", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[1, 0.9, 0.8],ExpressionUUID->
  "cbdd2469-34bc-f945-bce9-c7f7805087ed"]
}], "Text",
 CellChangeTimes->{{3.967707051140415*^9, 3.967707096797716*^9}, {
  3.967707414564644*^9, 3.9677074183542027`*^9}, {3.9677074764844856`*^9, 
  3.9677074837751865`*^9}, {3.9677076007482796`*^9, 
  3.967707635383766*^9}},ExpressionUUID->"ad88b0e6-d6ef-0e4b-a80d-\
78f36e38b468"],

Cell[TextData[{
 "We evaluate the sum over ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "2ed7906e-9d9f-2a4a-91f1-6e437c380e20"]
}], "Text",
 CellChangeTimes->{{3.967707639997608*^9, 3.9677076743221416`*^9}, {
  3.9677077440698586`*^9, 
  3.967707746897196*^9}},ExpressionUUID->"cb36ec9d-df3b-b640-ac4d-\
6de725fd11cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}]]], 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["4", 
       RowBox[{"-", "k"}]]}], ")"}], 
    SuperscriptBox["k", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "k"}], "+", "1"}], ")"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "k"}], "+", "2"}], "]"}], 
    FractionBox[
     SuperscriptBox["x", 
      RowBox[{"2", "k"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]], 
    FractionBox[
     SuperscriptBox["y", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9677077498510284`*^9, 3.9677077783544006`*^9}, {
  3.9677078355878544`*^9, 3.967707864899063*^9}, {3.967708089839363*^9, 
  3.9677080989017963`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"f135c471-d372-7e4d-828f-2f1a3b70c378"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", " ", 
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", "\[Pi]", " ", "x", " ", "y", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"256", " ", "\[Pi]", " ", "x", " ", "y", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["x", "2"], " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
  RowBox[{"1024", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{3.9677078701154785`*^9, 3.967708102280388*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"f07b0ea3-3954-d046-a564-315b6a422dec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{
   FractionBox["128", "3"], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "x"], "-", "1"}]], 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "y"], "-", "1"}]], " ", 
      FractionBox[
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", "\[Pi]", " ", "x", " ", "y", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
          RowBox[{"256", " ", "\[Pi]", " ", "x", " ", "y", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"x", " ", "y"}], 
             RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.967707897096081*^9, 3.967707913324194*^9}, {
  3.9677081098681717`*^9, 3.967708110662895*^9}, {3.967708401631838*^9, 
  3.9677084024878235`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"ef093fef-34a4-9643-9c5d-e561d1942e24"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "45"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"80", " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{"39", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.967708043646494*^9, 3.9677082852385674`*^9, 
  3.9677085568559723`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"261b79dc-32db-7e42-89c0-da13b752a386"]
}, Open  ]],

Cell[TextData[{
 "Finally we sum the residue in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "t=-1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d24d4485-4789-6c41-9412-4c61cff2f580"],
 " and those coming from the regularized sum, obtaining the second \
contribution to the strong coupling expansion"
}], "Text",
 CellChangeTimes->{{3.9677084168862247`*^9, 
  3.967708474662203*^9}},ExpressionUUID->"637524d8-3734-764c-9431-\
47a94003db93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"C1", "+", "C2"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9677084807232895`*^9, 3.9677084865510216`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"21bbf021-8fbb-1f41-95d0-3e811f27adb1"],

Cell[BoxData[
 RowBox[{
  FractionBox["4", "45"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"39", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9677085618550014`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"3862dc7e-d280-ae48-8404-ec5ccdb1ab4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result", "Subsection",
 CellChangeTimes->{{3.9677088451305866`*^9, 
  3.9677088463698235`*^9}},ExpressionUUID->"064386f4-f061-774b-b1f2-\
1f1dd6e29b80"],

Cell[TextData[{
 "Summing the two different contributions we end up with the following strong \
coupling expansion\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "1"], "\[TildeEqual]", "-", 
         FractionBox[
          RowBox[{"2", "\[Zeta]", 
            RowBox[{"(", "3", ")"}]}], 
          SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", "+", 
         FractionBox[
          RowBox[{"52", "\[Zeta]", 
            RowBox[{"(", "3", ")"}]}], "15"], "+", 
         FractionBox["8", "45"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "B_1   \\simeq-\\frac{2   \\zeta (3)}{\\pi ^2} \\lambda+ \\frac{52 \
\\zeta (3)}{15}+\\frac{8}{45}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[1, 0.85, 0.85],ExpressionUUID->
  "15ae7a10-5961-594c-9d9f-745ff241e42c"]
}], "Text",
 CellChangeTimes->{{3.9677088537752953`*^9, 3.967708880109421*^9}, {
  3.9677089770889854`*^9, 
  3.9677089831754*^9}},ExpressionUUID->"614cdf40-f560-6547-b8b9-93d1c6d9f696"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["B", "2"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"d85d9e3c-4be1-3f45-959f-a0eeaa5a5545"]], \
"Section",
 CellChangeTimes->{{3.967709342053692*^9, 3.96770935438212*^9}, {
  3.9678022550681496`*^9, 
  3.9678022555143147`*^9}},ExpressionUUID->"c4b2a904-6c5b-fd4a-8502-\
4e6a6f724054"],

Cell[TextData[{
 "In Appendix C.2 we expressed ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "B_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bb78bd44-445b-f54f-a1bd-4ee3b4279e69"],
 " as the sum of two terms\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], "2"], "\[LongEqual]", 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{
            StyleBox["i", "TI"], "\[Infinity]"}]], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            StyleBox["s", "TI"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], 
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", 
            StyleBox["i", "TI"], "\[Infinity]"}], 
          RowBox[{
            StyleBox["i", "TI"], "\[Infinity]"}]], 
         FractionBox[
          RowBox[{
            StyleBox["d", "TI"], 
            SuperscriptBox[
             StyleBox["s", "TI"], "\[Prime]"]}], 
          RowBox[{"2", "\[Pi]", 
            StyleBox["i", "TI"]}]], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["B", "TI"], 
              RowBox[{"2", ",", 
                StyleBox["a", "TI"]}]], 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["s", "TI"], ",", 
                 SuperscriptBox[
                  StyleBox["s", "TI"], "\[Prime]"]}], ")"}], "+", 
             SubscriptBox[
              StyleBox["B", "TI"], 
              RowBox[{"2", ",", 
                StyleBox["b", "TI"]}]], 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["s", "TI"], ",", 
                 SuperscriptBox[
                  StyleBox["s", "TI"], "\[Prime]"]}], ")"}]}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "B_2=   \\int_{-i \\infty}^{i \\infty}\\frac{ds}{2\\pi i}\\int_{-i \
\\infty}^{i \\infty}\\frac{ds'}{2\\pi i} \\left(B_{2,a}(s,s')+ B_{2,b}(s,s') \
\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d1acec16-a575-a34a-93b2-c11e221dedbc"],
 "  .\n\n At first we find the expressions of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,a}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eceaf050-4388-444a-a8d9-dba4e699f457"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["b", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,b}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6a7ba4c6-37df-7445-aa9b-b7033c5abd2e"],
 " in order to obtain the Mellin-Barnes transform of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "B_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "05cb290c-19d5-eb47-bf6f-490c53cdf82c"],
 "."
}], "Text",
 CellChangeTimes->{{3.9677097422670527`*^9, 3.967709801389298*^9}, {
  3.9677098321881065`*^9, 3.967709861490231*^9}, {3.9677099280393133`*^9, 
  3.967710003011547*^9}, {3.967710276582453*^9, 3.9677103011541777`*^9}, {
  3.967714774853627*^9, 3.967714800998545*^9}, {3.96780227369022*^9, 
  3.967802367903939*^9}},ExpressionUUID->"9aa61405-2e2e-3145-882f-\
17c43eedf39f"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      SubscriptBox[
       StyleBox["B", "TI"], 
       RowBox[{"2", ",", 
         StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
    "B_{2,a}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"2d61a6db-b2ca-af45-92df-56491b3580f9"]], \
"Subsection",
 CellChangeTimes->{
  3.9677100113396606`*^9},ExpressionUUID->"cd29dc1b-36e5-7942-ba59-\
45cb35cdc177"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[<|"boxes" -> FormBox[
        SubscriptBox[
         StyleBox["B", "TI"], 
         RowBox[{"2", ",", 
           StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
      "B_{2,a}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "\[IndentingNewLine]"}], TraditionalForm]],
  ExpressionUUID->"39c8fb69-fdff-844e-8e5d-12a96ff515b7"],
 " is defined as \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", ",", 
            StyleBox["a", "TI"]}]], "\[LongEqual]", 
         FractionBox[
          RowBox[{"128", 
            SqrtBox["\[Lambda]"]}], 
          RowBox[{"3", "\[Pi]"}]], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "4"}], ")"}], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "3"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "3"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "2", 
            StyleBox["t", "TI"], "+", "5"}]], 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox["4", 
              RowBox[{
                StyleBox["t", "TI"], "+", "1"}]], "-", "1"}], ")"}], " ", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         StyleBox["k", "TI"], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["k", "TI"], "-", 
                StyleBox["s", "TI"], "-", "1"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["k", "TI"], "-", 
                StyleBox["t", "TI"], "-", "1"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["k", "TI"], "+", "2"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "3"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "B_{2,a}= &\\frac{128 \\sqrt{\\lambda}}{3\\pi}   \
\\Gamma(2s+4)\\Gamma(2t+4) \\zeta(2s+3) \\zeta(2t+3) \
\\left(\\frac{\\sqrt{\\lambda}}{4\\pi} \\right)^{2s+2t+5} \\left(4^{t+1} -1  \
\\right)\\,\\sum_{k=1}^{\\infty} k   \
\\frac{\\Gamma(k-s-1)\\Gamma(k-t-1)}{\\Gamma(s+k+2)\\Gamma(t+k+3)}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "12749838-3176-ad4d-9e56-94f2d4301420"],
 "."
}], "Text",
 CellChangeTimes->{{3.967710072297558*^9, 3.967710112894572*^9}, 
   3.967710341279539*^9},ExpressionUUID->"307f35bb-faef-d94a-b15a-\
03f1b5fda6a7"],

Cell[TextData[{
 "We perform the sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "61c34425-2f0e-224d-ad7e-b2afe33186b2"],
 " and get "
}], "Text",
 CellChangeTimes->{{3.967710343460549*^9, 3.96771034455871*^9}, {
  3.967710377595587*^9, 
  3.967710399856108*^9}},ExpressionUUID->"2478705d-aaef-d544-991d-\
c2423e681d25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum2", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "s", "-", "1"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "t", "-", "1"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "s", "+", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "+", "t", "+", "3"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9677104523020687`*^9, 3.967710464722109*^9}, {
  3.9677121432189274`*^9, 3.9677121445669537`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"e39cad63-ee30-0f42-847a-ded9c14c0abf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "t"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "s"}], ",", 
       RowBox[{"-", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "s"}], ",", 
       RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.9677107250286713`*^9, 3.967712147610241*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"80932019-eae0-f447-8b6b-2f1a2594c1be"]
}, Open  ]],

Cell[TextData[{
 "We simplify this expression using the identity  \n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Null]", "3"], 
         SubscriptBox[
          StyleBox["F", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["a", "TI"], ",", 
             StyleBox["b", "TI"], ",", 
             StyleBox["c", "TI"], ";", 
             StyleBox["a", "TI"], "-", 
             StyleBox["b", "TI"], "+", "1", "+", 
             StyleBox["i", "TI"], ",", 
             StyleBox["a", "TI"], "-", 
             StyleBox["c", "TI"], "+", "1", "+", 
             StyleBox["i", "TI"], "+", 
             StyleBox["j", "TI"], ";", "1"}], ")"}], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            SuperscriptBox["2", 
             RowBox[{"-2", 
               StyleBox["c", "TI"], "+", 
               StyleBox["i", "TI"], "+", 
               StyleBox["j", "TI"]}]], " ", "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "+", "1", "+", 
                StyleBox["i", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1", "+", 
                StyleBox["i", "TI"], "+", 
                StyleBox["j", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["b", "TI"], "-", 
                StyleBox["i", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["c", "TI"], "-", 
                StyleBox["i", "TI"], "-", 
                StyleBox["j", "TI"]}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", "2", 
                StyleBox["c", "TI"], "+", "1", "+", 
                StyleBox["i", "TI"], "+", 
                StyleBox["j", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["a", "TI"], "-", 
                StyleBox["b", "TI"], "-", 
                StyleBox["c", "TI"], "+", "1", "+", 
                StyleBox["i", "TI"], "+", 
                StyleBox["j", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              StyleBox["b", "TI"], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              StyleBox["c", "TI"], ")"}]}]], " ", "\[Cross] ", "\n", "    ", 
         RowBox[{"{", 
           RowBox[{
             SubscriptBox[
              StyleBox["A", "TI"], 
              RowBox[{
                StyleBox["i", "TI"], 
                StyleBox["j", "TI"]}]], 
             FractionBox[
              RowBox[{"\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox["1", "2"], 
                    StyleBox["a", "TI"], "-", 
                    StyleBox["c", "TI"], "+", 
                    FractionBox["1", "2"], "+", 
                    RowBox[{"[", 
                    FractionBox[
                    RowBox[{
                    StyleBox["i", "TI"], "+", 
                    StyleBox["j", "TI"], "+", "1"}], "2"], "]"}]}], ")"}], 
                " ", "\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox["1", "2"], 
                    StyleBox["a", "TI"], "-", 
                    StyleBox["b", "TI"], "-", 
                    StyleBox["c", "TI"], "+", "1", "+", 
                    StyleBox["i", "TI"], "+", 
                    RowBox[{"[", 
                    FractionBox[
                    RowBox[{
                    StyleBox["j", "TI"], "+", "1"}], "2"], "]"}]}], ")"}]}], 
              RowBox[{"\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox["1", "2"], 
                    StyleBox["a", "TI"], "+", 
                    FractionBox["1", "2"]}], ")"}], " ", "\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox["1", "2"], 
                    StyleBox["a", "TI"], "-", 
                    StyleBox["b", "TI"], "+", "1", "+", 
                    RowBox[{"[", 
                    FractionBox[
                    StyleBox["i", "TI"], "2"], "]"}]}], ")"}]}]], "+ ", 
             SubscriptBox[
              StyleBox["B", "TI"], 
              RowBox[{
                StyleBox["i", "TI"], 
                StyleBox["j", "TI"]}]], 
             FractionBox[
              RowBox[{"\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox[
                    StyleBox["a", "TI"], "2"], "-", 
                    StyleBox["c", "TI"], "+", "1", "+", 
                    RowBox[{"[", 
                    FractionBox[
                    RowBox[{
                    StyleBox["i", "TI"], "+", 
                    StyleBox["j", "TI"]}], "2"], "]"}]}], ")"}], 
                "\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox[
                    StyleBox["a", "TI"], "2"], "-", 
                    StyleBox["b", "TI"], "-", 
                    StyleBox["c", "TI"], "+", 
                    StyleBox["i", "TI"], "+", 
                    FractionBox["3", "2"], "+", 
                    RowBox[{"[", 
                    FractionBox[
                    StyleBox["j", "TI"], "2"], "]"}]}], ")"}]}], 
              RowBox[{"\[CapitalGamma]", 
                RowBox[{"(", 
                  FractionBox[
                   StyleBox["a", "TI"], "2"], ")"}], "\[CapitalGamma]", 
                RowBox[{"(", 
                  RowBox[{
                    FractionBox[
                    StyleBox["a", "TI"], "2"], "-", 
                    StyleBox["b", "TI"], "+", 
                    FractionBox["1", "2"], "+", 
                    RowBox[{"[", 
                    FractionBox[
                    RowBox[{
                    StyleBox["i", "TI"], "+", "1"}], "2"], "]"}]}], 
                  ")"}]}]]}], "}"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "_3F_2(a,b,c;a-b+1+i,a-c+1+i+j;1)=\\frac{2^{-2c+i+j}\\,\\Gamma(a-b+1+i)\\\
Gamma(a-c+1+i+j)\\Gamma(b-i)\\Gamma(c-i-j)}{\\Gamma(a-2c+1+i+j)\\Gamma(a-b-c+\
1+i+j)\\Gamma(b)\\Gamma(c)} \\,\\times\\,  \\\\\n&\\qquad \
\\biggl\\{A_{ij}\\frac{\\Gamma\\left(\\frac{1}{2}a-c+\\frac{1}{2}+\\big[{\\\
frac{i+j+1}{2}}\\big]\\right)\\,\\Gamma\\left(\\frac{1}{2}a-b-c+1+i+\\big[{\\\
frac{j+1}{2}}\\big]\\right)}{\\Gamma\\left(\\frac{1}{2}a+\\frac{1}{2}\\right)\
\\,\\Gamma\\left(\\frac{1}{2}a-b+1+\\big[{\\frac{i}{2}}\\big]\\right)}+\\,B_{\
ij}\\frac{\\Gamma\\left( \\frac{a}{2}-c+1+ \\big[  \
\\frac{i+j}{2}\\big]\\right)\\Gamma\\left( \\frac{a}{2}-b-c+i+ \\frac{3}{2} +\
\\big[  \\frac{j}{2}\\big]\\right)}{\\Gamma\\left( \
\\frac{a}{2}\\right)\\Gamma\\left( \\frac{a}{2} -b + \\frac{1}{2}+ \\big[ \
\\frac{i+1}{2}\\big]\\right)} \\bigg\\}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e328c66f-6724-9549-b94d-88be6dd33fd9"],
 "\n"
}], "Text",
 CellChangeTimes->{{3.967710775420094*^9, 3.967710789382365*^9}, {
   3.967710881751726*^9, 3.967710939072199*^9}, 
   3.967711430327379*^9},ExpressionUUID->"24519c07-df27-4342-9150-\
20cd388517ee"],

Cell["which in our case becomes ", "Text",
 CellChangeTimes->{{3.9677121246621933`*^9, 
  3.967712129716606*^9}},ExpressionUUID->"8a0b7848-58fd-7643-b67a-\
ed331d265429"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "s"}], ",", 
         RowBox[{"-", "t"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "s"}], ",", 
         RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "1"}]], 
        RowBox[{"Gamma", "[", 
         RowBox[{"s", "+", "3"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"t", "+", "4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"-", "t"}], "-", "1"}], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"-", "t"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"2", "t"}], "+", "4"}], "]"}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "t"}], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"s", "+", "t", "+", "3"}], "]"}]}], 
          RowBox[{
           RowBox[{"Gamma", "[", 
            FractionBox["3", "2"], "]"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"s", "+", "2"}], "]"}]}]]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"t", "+", "2"}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"s", "+", "t", "+", 
            FractionBox["5", "2"]}], "]"}]}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"s", "+", 
           FractionBox["3", "2"]}], "]"}]]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9677122558254585`*^9, 3.967712276608177*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"cbcbd846-bf83-f14f-afe9-fbd87489a64e"],

Cell["so that the original sum can be rewritten as ", "Text",
 CellChangeTimes->{{3.967712299233427*^9, 3.967712320795059*^9}, {
  3.9677126077095985`*^9, 
  3.9677126146602745`*^9}},ExpressionUUID->"4f10ea26-c6dc-c841-9491-\
5b26adb041b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum2", "/.", "Id1"}]], "Input",
 CellChangeTimes->{{3.9677123300851593`*^9, 3.9677123333244457`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"980d37ab-25f4-bd45-a874-9126483cd742"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "t"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "s"}], "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "s", "+", "t"}], "]"}]}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "s"}], "]"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "s", "+", "t"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "t"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{3.967712336253006*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"738e8b0a-3eea-814b-95c5-192d8a34bb3e"]
}, Open  ]],

Cell[TextData[{
 "As a result,  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,a}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "140286e2-17e3-5641-a747-a0aa2a2c0eb8"],
 " is given by \n"
}], "Text",
 CellChangeTimes->{
  3.96771259891444*^9, {3.967712632865933*^9, 3.9677127004380093`*^9}, {
   3.9677127349795494`*^9, 3.967712742650308*^9}, 
   3.967802421069906*^9},ExpressionUUID->"918dcbf5-6f35-8d4c-b928-\
67cf320f16ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"B2a", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"128", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"3", "\[Pi]"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "4"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "4"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "s"}], "+", "3"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "t"}], "+", "3"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"4", "\[Pi]"}]], ")"}], 
      RowBox[{
       RowBox[{"2", "s"}], "+", 
       RowBox[{"2", "t"}], "+", "5"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"t", "+", "1"}]], "-", "1"}], ")"}], "*", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "t"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "t"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "s"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"3", "+", "s", "+", "t"}], "]"}]}], 
          RowBox[{
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"2", "+", "s"}], "]"}]}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "s", "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "t"}]}], "]"}]}]]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9677127466071587`*^9, 3.967712885631733*^9}, {
  3.967802427485592*^9, 3.9678024369834175`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"fdc82e28-38e9-6741-9824-d8d0571cd228"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "s"}], "+", "t"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["4", 
      RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"3", "+", "s", "+", "t"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "s"}]}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "+", "s"}], "]"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "s", "+", "t"}], "]"}]}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "s"}], "]"}]}]]}], ")"}], " ", 
   RowBox[{"Zeta", "[", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "s"}]}], "]"}], " ", 
   RowBox[{"Zeta", "[", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "t"}]}], "]"}]}], 
  RowBox[{"3", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.9677128921761723`*^9, 3.9678024615771503`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"afaa6d0f-1443-2c45-bdb9-62ee0db6ceaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      SubscriptBox[
       StyleBox["B", "TI"], 
       RowBox[{"2", ",", 
         StyleBox["b", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
    "B_{2,b}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"7ac69d4b-3385-2640-bec4-eb33b771f090"]], \
"Subsection",
 CellChangeTimes->{
  3.967713068990629*^9},ExpressionUUID->"029effae-7c81-0345-8e1c-\
a2c5434c32ea"],

Cell[TextData[{
 "The expression of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["Q", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["b", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "Q_{2,b}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "07c15228-5e0e-0140-8521-f4a426acff6f"],
 " is given by "
}], "Text",
 CellChangeTimes->{{3.967713528281204*^9, 
  3.967713543572979*^9}},ExpressionUUID->"a83a0ceb-efda-0b41-a0d7-\
70292a5e1025"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["B", "TI"], 
          RowBox[{"2", ",", 
            StyleBox["b", "TI"]}]], "\[LongEqual]", "-", 
         FractionBox[
          RowBox[{"128", 
            SqrtBox["\[Lambda]"]}], 
          RowBox[{"3", "\[Pi]"}]], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "4"}], ")"}], "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "4"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["s", "TI"], "+", "3"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["t", "TI"], "+", "3"}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
            FractionBox[
             SqrtBox["\[Lambda]"], 
             RowBox[{"4", "\[Pi]"}]], ")"}], 
          RowBox[{"2", 
            StyleBox["s", "TI"], "+", "2", 
            StyleBox["t", "TI"], "+", "5"}]], 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox["4", 
              RowBox[{
                StyleBox["t", "TI"], "+", "1"}]], "-", "1"}], ")"}], " ", 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         StyleBox["k", "TI"], 
         FractionBox[
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["k", "TI"], "-", 
                StyleBox["s", "TI"]}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["k", "TI"], "-", 
                StyleBox["t", "TI"], "-", "2"}], ")"}]}], 
          RowBox[{"\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["s", "TI"], "+", 
                StyleBox["k", "TI"], "+", "2"}], ")"}], "\[CapitalGamma]", 
            RowBox[{"(", 
              RowBox[{
                StyleBox["t", "TI"], "+", 
                StyleBox["k", "TI"], "+", "3"}], ")"}]}]]}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "B_{2,b}= &-\\frac{128 \\sqrt{\\lambda}}{3\\pi}   \
\\Gamma(2s+4)\\Gamma(2t+4) \\zeta(2s+3) \\zeta(2t+3) \
\\left(\\frac{\\sqrt{\\lambda}}{4\\pi} \\right)^{2s+2t+5} \\left(4^{t+1} -1  \
\\right)\\,\\sum_{k=1}^{\\infty} k   \
\\frac{\\Gamma(k-s)\\Gamma(k-t-2)}{\\Gamma(s+k+2)\\Gamma(t+k+3)}", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "f2b228aa-3e7e-684a-b352-5bfd255dca6e"],
 "."
}], "Text",
 CellChangeTimes->{
  3.967713568849165*^9},ExpressionUUID->"c13ff77e-7a96-7947-8cb2-\
c8a6048e9f0f"],

Cell["This time the sum gives ", "Text",
 CellChangeTimes->{{3.96771369718931*^9, 
  3.9677137108850937`*^9}},ExpressionUUID->"1408e09c-630e-b348-99c5-\
565a36a71e33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum3", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"k", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "s"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"k", "-", "t", "-", "2"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"s", "+", "k", "+", "2"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"t", "+", "k", "+", "3"}], "]"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9677137131690235`*^9, 3.967713760244961*^9}, {
  3.9677140533693066`*^9, 3.967714056298563*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"eecf5230-3eba-d246-b5c3-b37bf66e4cd6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "+", "s"}], ",", 
       RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}]}], 
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.967713770303854*^9, 3.9677140591700134`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"8cd79d62-6ef5-464d-889e-7bef5e9e2dd5"]
}, Open  ]],

Cell["\<\
We further simplify this expression using the same identity as before but \
with different values of the parameters. In particular we have  \
\>", "Text",
 CellChangeTimes->{{3.9677138766073227`*^9, 
  3.967713964420044*^9}},ExpressionUUID->"e52ef111-c969-ba49-9216-\
06fd4bf60911"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Id2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "s"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "t"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "+", "s"}], ",", 
         RowBox[{"4", "+", "t"}]}], "}"}], ",", "1"}], "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "s"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "t"}], ")"}]}], 
        RowBox[{"3", "+", "s", "+", "t"}]], "-", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "+", "s"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "t"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "s"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]]}], 
      RowBox[{"4", " ", "s"}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9677139666136*^9, 3.9677139828307*^9}, {
  3.9677140281336784`*^9, 3.9677140309823303`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"01aa559e-7dfd-0649-b64d-a5bd87cd5de3"],

Cell["So that", "Text",
 CellChangeTimes->{{3.967714043858429*^9, 
  3.967714044942892*^9}},ExpressionUUID->"fd095409-5199-1944-ac47-\
73c99f92a602"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum3", "/.", "Id2"}]], "Input",
 CellChangeTimes->{{3.967714060714426*^9, 3.967714088065626*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c52e0a02-3f8d-7943-b217-08856782fdc8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "s"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "t"}], ")"}]}], 
      RowBox[{"3", "+", "s", "+", "t"}]], "-", 
     FractionBox[
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"3", "+", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]]}], ")"}]}], 
  RowBox[{"4", " ", "s", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "s"}], "]"}], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"4", "+", "t"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.967714067862276*^9, 3.9677140897959843`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"fd8405f8-8d51-4f4d-aaaa-159f410eb429"]
}, Open  ]],

Cell[TextData[{
 "and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["b", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,b}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0756c483-a310-8b4f-b846-1c8ad7c6b9ff"],
 " is consequently given by"
}], "Text",
 CellChangeTimes->{{3.967714092904417*^9, 3.9677141395900345`*^9}, {
  3.967802494863947*^9, 
  3.967802496329878*^9}},ExpressionUUID->"66eb597f-fdb4-8d45-a10c-\
7adf14628c85"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B2b", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", " ", 
     FractionBox[
      RowBox[{"128", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"3", "\[Pi]"}]]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "s"}], "+", "4"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "t"}], "+", "4"}], "]"}], 
    RowBox[{"Zeta", "[", 
     RowBox[{
      RowBox[{"2", "s"}], "+", "3"}], "]"}], 
    RowBox[{"Zeta", "[", 
     RowBox[{
      RowBox[{"2", "t"}], "+", "3"}], "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       SqrtBox["\[Lambda]"], 
       RowBox[{"4", "\[Pi]"}]], ")"}], 
     RowBox[{
      RowBox[{"2", "s"}], "+", 
      RowBox[{"2", "t"}], "+", "5"}]], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"t", "+", "1"}]], "-", "1"}], ")"}], "*", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "s"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", "s"}], "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "t"}], ")"}]}], 
         RowBox[{"3", "+", "s", "+", "t"}]], "-", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Pi]"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "s"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "t"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "+", "s"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"4", "+", "s", "+", "t"}], "]"}]}]]}], ")"}]}], 
     RowBox[{"4", " ", "s", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "s"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", "t"}], "]"}]}]]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.967714174854624*^9, 3.9677141770380116`*^9}, {
  3.967714212793751*^9, 3.9677142183150597`*^9}, {3.967802502373085*^9, 
  3.9678025036409225`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"3b813317-f139-fa41-919b-462d720461e7"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  SuperscriptBox["2", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "s"}], "-", 
    RowBox[{"4", " ", "t"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["4", 
     RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "2"]}], "-", 
    RowBox[{"2", " ", "s"}], "-", 
    RowBox[{"2", " ", "t"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "s"}], ")"}], " ", 
  SuperscriptBox["\[Lambda]", 
   RowBox[{"3", "+", "s", "+", "t"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "t"}]}]], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "s"}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "s"}], "]"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "t"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "s", "+", "t"}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "s", "+", "t"}], "]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "s"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "s"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "t"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "t"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "s", "+", "t"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "t"}], "]"}]}]]}], ")"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "s"}]}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "t"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.967714237981415*^9, 3.967802544551344*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"51d84e09-c180-5446-b0ac-2d138d5e93f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The strong coupling regime", "Subsection",
 CellChangeTimes->{{3.9677145678355675`*^9, 
  3.96771457241918*^9}},ExpressionUUID->"d3ebf872-3cbb-014c-b853-\
3cfa264da3bf"],

Cell[TextData[{
 "A crucial simplification occurs when one considers the sum of  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["a", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,a}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5a4d1406-bfcf-0940-a0c2-e921f790c001"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], 
        RowBox[{"2", ",", 
          StyleBox["b", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "B_{2,b}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c388e3ea-ac58-5044-9cf5-16dd3486bfce"],
 ", obtaining the Mellin-Barnes transform of the whole ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["B", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "B_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f74e547e-80ec-7448-aadb-bf86ec1cde32"],
 "."
}], "Text",
 CellChangeTimes->{{3.967714581294264*^9, 3.967714675268559*^9}, {
  3.96771470627759*^9, 3.967714709397011*^9}, {3.9678025929349613`*^9, 
  3.9678026179989624`*^9}},ExpressionUUID->"24ccfee8-c8cb-1b4b-b254-\
78f934370294"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"B2a", "+", "B2b"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9677147189077854`*^9, 3.967714729922117*^9}, {
  3.967802579511614*^9, 3.9678025840109806`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6a9e5691-271e-b644-913e-c4e61f416397"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["4", 
       RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "7"}], "-", 
      RowBox[{"2", " ", "s"}], "-", 
      RowBox[{"2", " ", "t"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "s", "-", "t"}], ")"}], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "+", "s", "+", "t"}]], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"-", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "s"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "-", "t"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
    RowBox[{"Zeta", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Zeta", "[", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "t"}]}], "]"}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.9677147444876766`*^9, 3.9678025991057205`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"d25286db-4abb-1f44-86cf-cc1911e48795"]
}, Open  ]],

Cell["\<\
We now close counter - clockwise the contour of integrations and compute the \
residues.  We have three contributions.\
\>", "Text",
 CellChangeTimes->{{3.9677150691045017`*^9, 3.9677150886688194`*^9}, {
   3.967715166067299*^9, 3.9677151780226917`*^9}, 
   3.967803112205326*^9},ExpressionUUID->"cfe9dce6-0303-5945-b0e6-\
d2db60b5bd6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Residue", " ", "at", 
   FormBox[
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{"(", 
          RowBox[{
            StyleBox["s", "TI"], "\[LongEqual]", "-1", ",", 
            StyleBox["t", "TI"], "\[LongEqual]", "-1"}], ")"}], 
        TraditionalForm], "errors" -> {}, "input" -> "(s=-1, t=-1)", "state" -> 
      "Boxes"|>,
     "TeXAssistantTemplate"],
    TraditionalForm]}]}]], "Subsubsection",
 CellChangeTimes->{{3.967715289145756*^9, 
  3.967715296529528*^9}},ExpressionUUID->"dccb227f-1f25-834c-a6a6-\
dc29e14d4c0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"R1", "=", 
   RowBox[{"Residue", "[", 
    RowBox[{
     RowBox[{"Residue", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["2", 
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["4", 
             RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{
            RowBox[{"-", "7"}], "-", 
            RowBox[{"2", " ", "s"}], "-", 
            RowBox[{"2", " ", "t"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "s", "-", "t"}], ")"}], " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"3", "+", "s", "+", "t"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"-", "s"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "s"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "t"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
          RowBox[{"Zeta", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "s"}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "t"}]}], "]"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9677153065192986`*^9, 3.96771532428965*^9}, {
  3.9678026477642307`*^9, 3.967802648194662*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"007b1911-9e6c-ee4c-b3a4-20f58be10521"],

Cell[BoxData[
 FractionBox[
  RowBox[{"8", " ", "\[Lambda]", " ", 
   RowBox[{"Log", "[", "2", "]"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{{3.967715317438715*^9, 3.967715327544153*^9}, 
   3.9678026545769405`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"f166ff33-6671-6543-a4d9-82a3f1a4a8f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["s", "TI"], "\[LongEqual]", "-1", ",", 
           StyleBox["t", "TI"], "\[LongEqual]", "-2"}], ")"}], 
       TraditionalForm], "errors" -> {}, "input" -> "(s=-1,t=-2)", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f0bf622e-383a-514d-867d-db8eab4577db"]
}], "Subsubsection",
 CellChangeTimes->{{3.967715186464321*^9, 
  3.9677151971402054`*^9}},ExpressionUUID->"a41eb165-d490-4342-9c71-\
3633d1d64ab4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R2", "=", 
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["4", 
            RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{
           RowBox[{"-", "7"}], "-", 
           RowBox[{"2", " ", "s"}], "-", 
           RowBox[{"2", " ", "t"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s", "-", "t"}], ")"}], " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "+", "s", "+", "t"}]], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", "s"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "s"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "t"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
         RowBox[{"Zeta", "[", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "s"}]}], "]"}], " ", 
         RowBox[{"Zeta", "[", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "t"}]}], "]"}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967715221023575*^9, 3.967715245918352*^9}, {
  3.967715331503788*^9, 3.9677153334382534`*^9}, {3.967802650574177*^9, 
  3.967802650989544*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"32666bd9-c73a-e246-8fa0-7e54f8f058c3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["4", "3"]}]], "Output",
 CellChangeTimes->{3.9677152495182343`*^9, 3.9677153362475166`*^9, 
  3.967802660279064*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"40429f97-5670-e548-920b-420dfc78c6bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Residue at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["s", "TI"], "\[LongEqual]", "-", 
           StyleBox["t", "TI"], "-", "3", ",", 
           StyleBox["t", "TI"], "\[LongEqual]", "-", 
           StyleBox["n", "TI"]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "(s=-t-3,t=-n)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a1d016e8-eb4a-1748-b8d2-3492fe92ff8b"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", "3", ",", 
         "..."}], TraditionalForm], "errors" -> {}, "input" -> "n=1,2,3,...", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "14dfdbb5-b4ab-e94f-8170-0072d7509731"]
}], "Subsubsection",
 CellChangeTimes->{{3.967715344762854*^9, 3.967715353170204*^9}, {
  3.967715385314823*^9, 
  3.9677153915042725`*^9}},ExpressionUUID->"f880c83e-40c1-f244-bc5c-\
7bae08823acd"],

Cell[TextData[{
 "At first we evaluate the residue in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["s", "TI"], "\[LongEqual]", "-", 
         StyleBox["t", "TI"], "-", "3"}], TraditionalForm], "errors" -> {}, 
     "input" -> "s=-t-3", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "87b21d33-5a9d-cd44-bf02-fe0bb4e59f39"]
}], "Text",
 CellChangeTimes->{{3.967715421416533*^9, 
  3.967715442798788*^9}},ExpressionUUID->"bc68fedc-1c98-d744-9167-\
0f5667d88aa8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Residue", "[", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["4", 
          RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "7"}], "-", 
         RowBox[{"2", " ", "s"}], "-", 
         RowBox[{"2", " ", "t"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s", "-", "t"}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", 
        RowBox[{"3", "+", "s", "+", "t"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "s"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "t"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "+", "t"}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "s"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], "]"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "s", "+", "t"}], ")"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{
       RowBox[{"-", "t"}], "-", "3"}]}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.967715455596735*^9, 3.967715469626631*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5764d9dc-2620-1b46-8991-d6a151673b71"],

Cell[BoxData[
 RowBox[{
  FractionBox["512", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["4", 
     RowBox[{"1", "+", "t"}]]}], ")"}], " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "t"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "t"}]}], ")"}], " ", 
  RowBox[{"Csc", "[", 
   RowBox[{"2", " ", "\[Pi]", " ", "t"}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", "t"}]}], "]"}], " ", 
  RowBox[{"Zeta", "[", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", "t"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9677154632358704`*^9, 3.967715472508116*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"d0af57b0-458c-004f-8049-407d883a5581"]
}, Open  ]],

Cell[TextData[{
 "\nThe residues in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["t", "TI"], "\[LongEqual]", "-", 
         StyleBox["n", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "t=-n", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aaf060c8-1c32-bf4f-99e4-221b2591180c"],
 " with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["n", "TI"], "\[LongEqual]", "1", ",", "2", ",", "3", ",", 
         "..."}], TraditionalForm], "errors" -> {}, "input" -> "n=1,2,3,...", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e7fbfb96-be4f-cd4e-ae7a-dbeda5f516fa"],
 " read"
}], "Text",
 CellChangeTimes->{{3.967715603071272*^9, 3.967715606836832*^9}, {
  3.9677157033391113`*^9, 
  3.9677157315907288`*^9}},ExpressionUUID->"b3558084-5c76-6e4b-831c-\
9acefa999ade"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Res3", "[", "n_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Residue", "[", 
     RowBox[{
      RowBox[{
       FractionBox["512", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["4", 
          RowBox[{"1", "+", "t"}]]}], ")"}], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        RowBox[{"2", " ", "\[Pi]", " ", "t"}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"2", " ", "t"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "k"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967715495280981*^9, 3.967715504948845*^9}, {
   3.967715539081465*^9, 3.967715548549711*^9}, {3.9677157625817184`*^9, 
   3.967715778472101*^9}, 3.9677158159244194`*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"5ec14675-b269-4048-9bf6-135727707d24"],

Cell["For example", "Text",
 CellChangeTimes->{{3.9677155169807854`*^9, 3.9677155315329704`*^9}, {
  3.9677157941705475`*^9, 
  3.96771579667667*^9}},ExpressionUUID->"38436eed-38b6-5441-b1f2-\
1b10a0d07e35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Res3", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.967715534715721*^9, 3.967715534715721*^9}, {
  3.9677157988877106`*^9, 3.967715801046438*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"80b78339-3066-6e40-9144-aad5417e29bd"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "3"], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"Log", "[", "4", "]"}]}], "9"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "3"], "-", 
  FractionBox[
   RowBox[{"119", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "16"], "+", 
  FractionBox[
   RowBox[{"93", " ", 
    RowBox[{"Zeta", "[", "9", "]"}]}], "4"], "-", 
  FractionBox[
   RowBox[{"38005", " ", 
    RowBox[{"Zeta", "[", "11", "]"}]}], "384"], "+", 
  FractionBox[
   RowBox[{"70993", " ", 
    RowBox[{"Zeta", "[", "13", "]"}]}], "128"]}]], "Output",
 CellChangeTimes->{{3.9677158040016327`*^9, 3.9677158236541595`*^9}},
 CellLabel->"Out[77]=",ExpressionUUID->"752af9a3-25c6-5042-aa81-77bab4513f8d"]
}, Open  ]],

Cell[TextData[{
 "We parametrize this infinite sum as\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         FractionBox["8", "3"], "-", 
         FractionBox["64", "9"], "log", 
         RowBox[{"(", "2", ")"}], "+", 
         FractionBox["128", "3"], 
         UnderoverscriptBox["\[Sum]", 
          RowBox[{
            StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
          LimitsPositioning -> True], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", "-1", ")"}], 
           StyleBox["k", "TI"]], 
          SuperscriptBox[
           RowBox[{"(", 
             RowBox[{"2", "\[Pi]"}], ")"}], 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}]]], 
         RowBox[{"(", 
           RowBox[{"4", "-", 
             SuperscriptBox["4", 
              RowBox[{"-", 
                StyleBox["k", "TI"]}]]}], ")"}], " ", 
         StyleBox["k", "TI"], " ", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}], "\[Zeta]", 
         RowBox[{"(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}], ";"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\frac{8}{3}-\\frac{64}{9}\\log(2)+\\frac{128}{3}\\sum_{k=1}^{\\infty}\\\
frac{(-1)^k}{(2\\pi)^{2k+2}}(4-4^{-k)}\\;k\\;(2k+1)\\; \\Gamma(2k+2) \
\\zeta(2k+1)\\zeta(2k+2);", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "182b4089-2c4b-0b4f-a139-cd1d72c8115e"]
}], "Text",
 CellChangeTimes->{{3.96771583553401*^9, 
  3.967715886829695*^9}},ExpressionUUID->"0f523235-f78f-3e48-be5f-\
b586e4896eb9"],

Cell["In fact", "Text",
 CellChangeTimes->{{3.9677160822223434`*^9, 
  3.967716083210129*^9}},ExpressionUUID->"3c10ff22-0205-ab45-bb5e-\
47f43cfbd65f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3", "[", "n_", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox["128", "3"], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "k"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]]], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       SuperscriptBox["4", 
        RowBox[{"-", "k"}]]}], ")"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}], "k", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], ")"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}], 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.967716116905779*^9, 3.9677161573460865`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"0fb69083-5fe1-5e45-9203-7feda7bae393"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Res3", "[", "n", "]"}], "-", 
     FractionBox["8", "3"], "+", 
     RowBox[{
      FractionBox["64", "9"], 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"S3", "[", 
      RowBox[{"n", "-", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "3", ",", "8"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.967716171544342*^9, 3.9677162319328194`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"14450d55-fb78-ac44-bdee-797abf74ef59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9677162251560097`*^9, 3.967716233739588*^9}},
 CellLabel->"Out[80]=",ExpressionUUID->"667bc6c0-846b-9d4f-bdd0-d26bf454df05"]
}, Open  ]],

Cell[TextData[{
 "As in the previous case, we regularize the formal infinite sum using the \
integral representation of the Riemann-",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Zeta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\zeta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6e498159-6e7c-9445-957f-db23bb085572"],
 " function"
}], "Text",
 CellChangeTimes->{{3.967716238484991*^9, 
  3.967716280956101*^9}},ExpressionUUID->"02b34777-b439-4143-a4af-\
505c933e9849"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        FractionBox["8", "3"], "-", 
        FractionBox["64", "9"], "log", 
        RowBox[{"(", "2", ")"}], "+", 
        FractionBox["128", "3"], 
        SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
        StyleBox["d", "TI"], 
        StyleBox["x", "TI"], " ", 
        FractionBox["1", 
         RowBox[{
           SuperscriptBox[
            StyleBox["e", "TI"], 
            StyleBox["x", "TI"]], "-", "1"}]], 
        SubsuperscriptBox["\[Integral]", "0", "\[Infinity]"], 
        StyleBox["d", "TI"], 
        StyleBox["y", "TI"], " ", 
        FractionBox["1", 
         RowBox[{
           SuperscriptBox[
            StyleBox["e", "TI"], 
            StyleBox["y", "TI"]], "-", "1"}]], 
        UnderoverscriptBox["\[Sum]", 
         RowBox[{
           StyleBox["k", "TI"], "\[LongEqual]", "1"}], "\[Infinity]", 
         LimitsPositioning -> True], 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", "-1", ")"}], 
          StyleBox["k", "TI"]], 
         SuperscriptBox[
          RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}], 
          RowBox[{"2", 
            StyleBox["k", "TI"], "+", "2"}]]], 
        RowBox[{"(", 
          RowBox[{"4", "-", 
            SuperscriptBox["4", 
             RowBox[{"-", 
               StyleBox["k", "TI"]}]]}], ")"}], " ", 
        StyleBox["k", "TI"], " ", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["k", "TI"], "+", "1"}], ")"}], " ", "\[CapitalGamma]", 
        RowBox[{"(", 
          RowBox[{"2", 
            StyleBox["k", "TI"], "+", "2"}], ")"}], 
        FractionBox[
         SuperscriptBox[
          StyleBox["x", "TI"], 
          RowBox[{"2", 
            StyleBox["k", "TI"]}]], 
         RowBox[{"\[CapitalGamma]", "(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "1"}], ")"}]], 
        FractionBox[
         SuperscriptBox[
          StyleBox["y", "TI"], 
          RowBox[{"2", 
            StyleBox["k", "TI"], "+", "1"}]], 
         RowBox[{"\[CapitalGamma]", "(", 
           RowBox[{"2", 
             StyleBox["k", "TI"], "+", "2"}], ")"}]], " "}], TraditionalForm],
     "errors" -> {}, "input" -> 
    "\\frac{8}{3}-\\frac{64}{9}\\log(2)+\\frac{128}{3}\\int_0^{\\infty}dx\\;\\\
frac{1}{e^x-1}\\int_0^{\\infty}dy\\;\\frac{1}{e^y-1}\\sum_{k=1}^{\\infty} \
\\frac{(-1)^k}{(2\\pi)^{2k+2}}(4-4^{-k})\\,k \\,(2 k+1) \
\\,\\Gamma(2k+2)\\frac{x^{2k}}{\\Gamma(2k+1)}\\frac{y^{2k+1}}{\\Gamma(2k+2)}\\\
,", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], 
  TraditionalForm]],ExpressionUUID->"bc8df8a7-1f46-f04a-9eb1-4123e7168619"]], \
"Text",
 CellChangeTimes->{
  3.967716365005055*^9},ExpressionUUID->"02baa35d-00d9-864a-abdf-\
6cc546892d74"],

Cell[TextData[{
 "We perform the sum over ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> "k", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e3e382e8-d85e-db4d-8727-27edda71f075"]
}], "Text",
 CellChangeTimes->{{3.967716511937016*^9, 
  3.9677165194667015`*^9}},ExpressionUUID->"18ff21e1-899a-8549-acb0-\
caf83e78cfb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}]]], 
    RowBox[{"(", 
     RowBox[{"4", "-", 
      SuperscriptBox["4", 
       RowBox[{"-", "k"}]]}], ")"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"2", "k"}], "+", "2"}], "]"}], "k", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "k"}], "+", "1"}], ")"}], 
    FractionBox[
     SuperscriptBox["x", 
      RowBox[{"2", "k"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}], "]"}]], 
    FractionBox[
     SuperscriptBox["y", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "1"}]], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"2", "k"}], "+", "2"}], "]"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.967716522385662*^9, 3.967716541282757*^9}, {
  3.9677165926109753`*^9, 3.9677166276908855`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"ecf27324-d3c2-4548-9451-42f08e59b576"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", " ", 
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", " ", "y", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"16", " ", "x", " ", "y", " ", 
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
     RowBox[{"8", " ", "\[Pi]", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
     RowBox[{"64", " ", "\[Pi]", " ", 
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
  RowBox[{"128", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{3.9677165676741257`*^9, 3.9677166322642536`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"5aa7e66d-8545-8540-b538-db5de4f372b5"]
}, Open  ]],

Cell["\<\
and finally we evaluate the integrals, obtaining the last contribute to the \
asymptotic expansion\
\>", "Text",
 CellChangeTimes->{{3.9677165532616863`*^9, 3.9677165843419*^9}, {
  3.967803847148468*^9, 
  3.9678038489258556`*^9}},ExpressionUUID->"c197f431-5ce9-2140-966b-\
314961ae9197"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"R3", "=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["8", "3"], "-", 
    RowBox[{
     FractionBox["64", "9"], 
     RowBox[{"Log", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["128", "3"], 
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "x"], "-", "1"}]], 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "y"], "-", "1"}]], 
        FractionBox[
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", "y", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"x", " ", "y"}], 
               RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
            RowBox[{"16", " ", "x", " ", "y", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"x", " ", "y"}], 
               RowBox[{"2", " ", "\[Pi]"}]], "]"}]}], "+", 
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"x", " ", "y"}], 
               RowBox[{"4", " ", "\[Pi]"}]], "]"}]}], "-", 
            RowBox[{"64", " ", "\[Pi]", " ", 
             RowBox[{"Sin", "[", 
              FractionBox[
               RowBox[{"x", " ", "y"}], 
               RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]}], ")"}]}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "Infinity"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9677166405510235`*^9, 3.967716723072653*^9}, {
  3.9677167973765945`*^9, 3.9677168075848236`*^9}, {3.9678026722537937`*^9, 
  3.9678026731448975`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"1c45fc51-e892-3b4e-a0bc-0ef784904f3b"],

Cell[BoxData[
 RowBox[{
  FractionBox["20", "9"], "-", 
  FractionBox[
   RowBox[{"14", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}]], "Output",
 CellChangeTimes->{3.9677167373814125`*^9, 3.9677168584798183`*^9, 
  3.967802713033201*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"94b080aa-e212-9d4b-b26e-18ecb0f08ef6"]
}, Open  ]],

Cell[TextData[{
 "We finally sum the three contributions, getting the strong coupling \
expansion of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["Q", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "Q_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "484e3040-c260-9649-beb3-d959951a1060"]
}], "Text",
 CellChangeTimes->{{3.967717011208391*^9, 3.967717030585139*^9}, 
   3.967717117098274*^9, {3.967803863164856*^9, 
   3.967803866172882*^9}},ExpressionUUID->"9fc8e328-15a3-9045-b444-\
a2528850fa42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R1", "+", "R2", "+", "R3"}], "//", "Simplify"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9677171229577026`*^9, 3.9677171410367126`*^9}, {
  3.9678027089480724`*^9, 3.9678027159671135`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"fefe92ff-db59-0d4d-829f-73aa070ef48b"],

Cell[BoxData[
 RowBox[{
  FractionBox["8", "9"], "+", 
  FractionBox[
   RowBox[{"8", " ", "\[Lambda]", " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"14", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}]], "Output",
 CellChangeTimes->{{3.9677171332375546`*^9, 3.96771714389275*^9}, 
   3.967802720171686*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"4bb2fef5-ad43-6a4e-bd13-c1ba13947792"]
}, Open  ]],

Cell["So", "Text",
 CellChangeTimes->{{3.9677172200288982`*^9, 
  3.967717220462036*^9}},ExpressionUUID->"4bdc4880-a40c-3345-afe4-\
e1c3d894fcc5"],

Cell[TextData[Cell[BoxData[
 FormBox[
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        SubscriptBox[
         StyleBox["B", "TI"], "2"], "\[TildeEqual]", 
        FractionBox[
         RowBox[{"8", "log", "2"}], 
         RowBox[{"3", 
           SuperscriptBox["\[Pi]", "2"]}]], "\[Lambda]", "+", 
        FractionBox["8", "9"], "-", 
        FractionBox[
         RowBox[{"14", "\[Zeta]", 
           RowBox[{"(", "3", ")"}]}], "3"]}], TraditionalForm], 
    "errors" -> {}, "input" -> 
    "B_2  \\simeq \\frac{8  \\log 2}{3 \\pi^2 }\\lambda+\\frac{8  }{9 \
}-\\frac{14   \\zeta (3)}{3 }", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], TraditionalForm]],
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"2d8e380c-23f0-d646-a9b4-244d7c2fd7a3"]], \
"Text",
 CellChangeTimes->{
  3.967717182464121*^9},ExpressionUUID->"4da9644c-f529-5340-a68d-\
3bbd135aa82a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{1152, 580},
WindowMargins->{{Automatic, 33}, {-6, Automatic}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5a63a839-9a54-1646-9295-d607cac890ec"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 366, 10, 99, "Title",ExpressionUUID->"dc746fd5-5087-0e4c-baef-0df3c7187075"],
Cell[945, 34, 477, 12, 35, "Text",ExpressionUUID->"474a665e-8077-5040-a159-4a5afdd8e613"],
Cell[1425, 48, 6005, 151, 121, "Text",ExpressionUUID->"b791eecf-1b20-f647-a731-1bc2f189d528"],
Cell[7433, 201, 475, 13, 58, "Text",ExpressionUUID->"7c84120a-6a7e-e64c-b515-e16f1c260242"],
Cell[CellGroupData[{
Cell[7933, 218, 1027, 27, 52, "Input",ExpressionUUID->"302a9923-2050-1f43-97b3-53687cbfdbf0"],
Cell[8963, 247, 1128, 33, 53, "Output",ExpressionUUID->"1ab5164d-2c3b-0a4c-ac4e-a83370efefb6"]
}, Open  ]],
Cell[10106, 283, 2594, 68, 55, "Text",ExpressionUUID->"45edecae-fb45-ae46-aaf5-d11a89e10679"],
Cell[12703, 353, 1577, 45, 101, "Input",ExpressionUUID->"4833b0a1-06f0-bb48-aa72-9c3d20e1f60c"],
Cell[14283, 400, 150, 3, 35, "Text",ExpressionUUID->"761eb577-858b-8540-915f-64513022b5a6"],
Cell[CellGroupData[{
Cell[14458, 407, 137, 2, 30, "Input",ExpressionUUID->"82b17af9-84f2-a948-883d-34f46008fc46"],
Cell[14598, 411, 913, 28, 53, "Output",ExpressionUUID->"5b4bd209-b966-5e43-83c2-334816aab29a"]
}, Open  ]],
Cell[15526, 442, 484, 14, 37, "Text",ExpressionUUID->"cf218a8b-1a72-b547-bc56-58a660276ec4"],
Cell[16013, 458, 5879, 145, 125, "Text",ExpressionUUID->"51368fae-bac9-6645-b080-b268280baec8"],
Cell[21895, 605, 574, 14, 58, "Text",ExpressionUUID->"5946ffa5-8da5-4d42-9390-6771fd63d876"],
Cell[22472, 621, 1296, 42, 48, "Input",ExpressionUUID->"11f4e1e8-ad89-2340-86a9-080203bc085b"],
Cell[CellGroupData[{
Cell[23793, 667, 495, 13, 56, "Subsection",ExpressionUUID->"45b44d82-7206-c345-88ea-92213e0de14a"],
Cell[CellGroupData[{
Cell[24313, 684, 367, 9, 30, "Input",ExpressionUUID->"62755c5f-0d56-0348-8bbb-1b2c82d794cc"],
Cell[24683, 695, 520, 14, 52, "Output",ExpressionUUID->"0e04ce0b-58f1-3a44-87d6-4e174a27754e"]
}, Open  ]],
Cell[25218, 712, 2600, 70, 65, "Text",ExpressionUUID->"a4b3a89b-e88a-cb45-8315-63b367875631"],
Cell[27821, 784, 608, 16, 37, "Text",ExpressionUUID->"a770bdd1-579f-1842-bf6f-4432e8e89e5a"],
Cell[28432, 802, 4171, 104, 65, "Text",ExpressionUUID->"bf32cd87-101a-994d-ac1d-066c02ec9180"],
Cell[32606, 908, 163, 3, 35, "Text",ExpressionUUID->"86333a02-c387-1d47-9184-57c87472ad8a"],
Cell[CellGroupData[{
Cell[32794, 915, 978, 27, 52, "Input",ExpressionUUID->"4a8986b3-3714-114e-aebc-f09bdc55fa32"],
Cell[33775, 944, 980, 30, 55, "Output",ExpressionUUID->"f4b09661-b767-b548-b523-73264f59998c"]
}, Open  ]],
Cell[34770, 977, 2597, 68, 55, "Text",ExpressionUUID->"c3717245-5c17-8949-bce0-47d990aa6784"],
Cell[37370, 1047, 1406, 42, 79, "Input",ExpressionUUID->"f2ff08c0-c31e-bb42-85ee-a6b2b35160cf"],
Cell[38779, 1091, 153, 3, 35, "Text",ExpressionUUID->"636cbd87-b4d4-8b40-b842-04c34dd29072"],
Cell[CellGroupData[{
Cell[38957, 1098, 138, 2, 30, "Input",ExpressionUUID->"f235133f-57c2-f444-a074-51e4202a0efa"],
Cell[39098, 1102, 817, 25, 55, "Output",ExpressionUUID->"8b0ffc60-9cc1-d440-9365-50e9e383ab09"]
}, Open  ]],
Cell[39930, 1130, 149, 3, 35, "Text",ExpressionUUID->"c3aa1aa5-14a4-c543-8757-b57b91d3cad9"],
Cell[40082, 1135, 3860, 97, 65, "Text",ExpressionUUID->"a33ab1cb-1436-9247-bdb7-eac1eddb3674"],
Cell[43945, 1234, 754, 20, 35, "Text",ExpressionUUID->"96b9ab8b-8065-b840-a72d-1d908b7884a2"],
Cell[44702, 1256, 1889, 59, 114, "Input",ExpressionUUID->"c6b1ebfd-9bf8-6d49-8753-96be657827a1"],
Cell[46594, 1317, 1273, 34, 49, "Text",ExpressionUUID->"609b03ff-028e-5c4b-8007-88f102422c62"],
Cell[CellGroupData[{
Cell[47892, 1355, 807, 23, 44, "Input",ExpressionUUID->"fc581e4d-4143-b546-8eb6-b902a82e4dc8"],
Cell[48702, 1380, 2085, 63, 100, "Output",ExpressionUUID->"72e489eb-8644-f44f-a5d5-b92659a8b058"]
}, Open  ]],
Cell[50802, 1446, 1272, 34, 49, "Text",ExpressionUUID->"e87ec863-dc56-6146-9221-a7c1d15d3029"],
Cell[CellGroupData[{
Cell[52099, 1484, 805, 23, 44, "Input",ExpressionUUID->"310dde0d-3b23-684c-aa45-39386f268408"],
Cell[52907, 1509, 266, 6, 49, "Output",ExpressionUUID->"5096cb70-c17a-a94c-ae4a-25ff18292ab9"]
}, Open  ]],
Cell[53188, 1518, 1680, 45, 72, "Text",ExpressionUUID->"9e9aef83-b5ce-3d46-95bc-2890b5df9e2f"],
Cell[CellGroupData[{
Cell[54893, 1567, 807, 23, 44, "Input",ExpressionUUID->"a72cb828-7d67-9548-b55c-1ba0ae69e06a"],
Cell[55703, 1592, 149, 2, 34, "Output",ExpressionUUID->"a42a2502-d820-8941-b875-895b6f3c447c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55889, 1599, 737, 22, 44, "Input",ExpressionUUID->"1a549240-ae93-1044-88a8-4523153d818d"],
Cell[56629, 1623, 149, 2, 34, "Output",ExpressionUUID->"5b6fcd24-5702-e04b-93de-c14240d8018a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56815, 1630, 737, 22, 44, "Input",ExpressionUUID->"ee982031-be82-3e41-9334-6ef522af8e0a"],
Cell[57555, 1654, 149, 2, 34, "Output",ExpressionUUID->"4b0e72f5-10c4-f848-89e8-d9f60b47b4b2"]
}, Open  ]],
Cell[57719, 1659, 194, 3, 35, "Text",ExpressionUUID->"70d7cb9c-d866-3d45-bc19-2ec2a270ec01"],
Cell[CellGroupData[{
Cell[57938, 1666, 200, 3, 30, "Input",ExpressionUUID->"c5c515e0-8ece-6e48-837e-16ec499b160d"],
Cell[58141, 1671, 2058, 62, 100, "Output",ExpressionUUID->"f7606260-bcc5-2742-ac8b-c52369656cb0"]
}, Open  ]],
Cell[60214, 1736, 530, 14, 37, "Text",ExpressionUUID->"67327212-15f5-fb49-a9c6-1761e99f186c"],
Cell[60747, 1752, 2579, 65, 70, "Text",ExpressionUUID->"78c162d1-5ebe-264d-8cc5-ce4468ff042a"],
Cell[63329, 1819, 151, 3, 35, "Text",ExpressionUUID->"e225d530-7d9d-244d-afb1-18ff135bfc73"],
Cell[CellGroupData[{
Cell[63505, 1826, 1737, 50, 78, "Input",ExpressionUUID->"ae38531b-b89e-cb45-8b73-873e50db6c84"],
Cell[65245, 1878, 173, 2, 34, "Output",ExpressionUUID->"96d51c07-2397-8d45-83ff-250825397d1e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65467, 1886, 495, 13, 56, "Subsection",ExpressionUUID->"129c2990-03cd-c74a-b571-266d05690143"],
Cell[CellGroupData[{
Cell[65987, 1903, 367, 9, 30, "Input",ExpressionUUID->"74643096-20fe-094a-aa43-b60a97f80309"],
Cell[66357, 1914, 808, 24, 56, "Output",ExpressionUUID->"2a46247e-0207-4748-9a02-3e660f732ea2"]
}, Open  ]],
Cell[67180, 1941, 2977, 77, 58, "Text",ExpressionUUID->"c0f5ac1a-a857-934f-8994-803e62d42ea2"],
Cell[70160, 2020, 608, 16, 37, "Text",ExpressionUUID->"6d601504-d216-3847-9fef-a436b7138ce9"],
Cell[70771, 2038, 4150, 104, 65, "Text",ExpressionUUID->"1ff3f272-daef-fe44-852e-19d4b4a13fef"],
Cell[74924, 2144, 449, 12, 35, "Text",ExpressionUUID->"6a100771-52bc-4046-a8ff-6bda7ce6f760"],
Cell[CellGroupData[{
Cell[75398, 2160, 1849, 53, 92, "Input",ExpressionUUID->"2f57935b-59b7-f04f-b7f6-17598e18e63e"],
Cell[77250, 2215, 1488, 47, 55, "Output",ExpressionUUID->"75005cdd-9129-324e-a4a6-59c5c0025bcd"]
}, Open  ]],
Cell[78753, 2265, 2599, 68, 55, "Text",ExpressionUUID->"079410fb-a36d-4c44-b213-3d355a0202d9"],
Cell[81355, 2335, 1330, 40, 79, "Input",ExpressionUUID->"e6e8bb47-db54-f846-898e-1af38f7ace88"],
Cell[82688, 2377, 148, 3, 35, "Text",ExpressionUUID->"cc463035-999e-9f43-a246-12d9ef3ad215"],
Cell[CellGroupData[{
Cell[82861, 2384, 206, 3, 30, "Input",ExpressionUUID->"1a228519-c0a7-d64a-ad7d-ec6e4ff8be45"],
Cell[83070, 2389, 1367, 43, 53, "Output",ExpressionUUID->"84c6ed14-05d4-934d-b4a6-10dbc3b845b0"]
}, Open  ]],
Cell[84452, 2435, 148, 3, 35, "Text",ExpressionUUID->"349c84f4-5279-b34f-8e9d-fe50c1dc6412"],
Cell[84603, 2440, 6331, 159, 125, "Text",ExpressionUUID->"c40e4335-c5c6-e04a-8052-73e19a8c7c2b"],
Cell[90937, 2601, 4303, 111, 65, "Text",ExpressionUUID->"6b2db0d1-413e-a645-a573-230806fc3a3d"],
Cell[95243, 2714, 1835, 57, 91, "Input",ExpressionUUID->"7f8dcb44-29c5-5443-b422-e58a912333f6"],
Cell[97081, 2773, 1272, 34, 49, "Text",ExpressionUUID->"f25afc0d-730a-314b-8125-250aa70c7944"],
Cell[CellGroupData[{
Cell[98378, 2811, 803, 23, 44, "Input",ExpressionUUID->"87965025-c4a4-9e41-80aa-f9dd6117f3f8"],
Cell[99184, 2836, 1228, 39, 54, "Output",ExpressionUUID->"3b6f9c65-4aab-fd40-b861-4120ccdd85e8"]
}, Open  ]],
Cell[100427, 2878, 1271, 34, 49, "Text",ExpressionUUID->"666b8957-193f-994a-ae84-de2bdfe497c1"],
Cell[CellGroupData[{
Cell[101723, 2916, 803, 23, 44, "Input",ExpressionUUID->"d236f1b0-6737-e546-b11c-a523ddde4bb7"],
Cell[102529, 2941, 150, 2, 34, "Output",ExpressionUUID->"bc4d5d0d-d7fa-bc45-a24c-15f2538dd1dd"]
}, Open  ]],
Cell[102694, 2946, 1273, 34, 49, "Text",ExpressionUUID->"74a71e36-d542-d04c-beb7-fb3e21ccdf62"],
Cell[CellGroupData[{
Cell[103992, 2984, 803, 23, 44, "Input",ExpressionUUID->"bea2a1c8-e8bd-5847-88ac-5d8e9bb24eaf"],
Cell[104798, 3009, 150, 2, 34, "Output",ExpressionUUID->"66f9badd-f173-f24e-b707-076b511f277c"]
}, Open  ]],
Cell[104963, 3014, 3692, 97, 65, "Text",ExpressionUUID->"24f6a579-5e3f-0e4a-8019-26dbba5c9643"],
Cell[108658, 3113, 1487, 45, 91, "Input",ExpressionUUID->"2fb32c46-f20c-7441-a894-e6210c0478bb"],
Cell[110148, 3160, 1271, 34, 49, "Text",ExpressionUUID->"62c33869-4b39-f545-be09-c4db0ccf51f4"],
Cell[CellGroupData[{
Cell[111444, 3198, 856, 24, 44, "Input",ExpressionUUID->"d44cba89-1d79-c044-bd93-c60949e60344"],
Cell[112303, 3224, 478, 12, 34, "Output",ExpressionUUID->"1b1c7a9f-0a2d-3c49-a851-d079a6293502"]
}, Open  ]],
Cell[112796, 3239, 1273, 34, 49, "Text",ExpressionUUID->"4708c6bb-ee1b-564d-aad0-b573455058c7"],
Cell[CellGroupData[{
Cell[114094, 3277, 856, 24, 44, "Input",ExpressionUUID->"46a82ccd-60d2-cb42-930e-25d20d322321"],
Cell[114953, 3303, 149, 2, 34, "Output",ExpressionUUID->"271db099-8f45-fa44-bc8a-24f6e4c90ef5"]
}, Open  ]],
Cell[115117, 3308, 1273, 34, 49, "Text",ExpressionUUID->"28ab725f-f03f-574d-a7e9-a33fe330f0b0"],
Cell[CellGroupData[{
Cell[116415, 3346, 860, 24, 44, "Input",ExpressionUUID->"20b01068-279b-c142-b8c0-1a255fb5bc5f"],
Cell[117278, 3372, 151, 2, 34, "Output",ExpressionUUID->"3702f171-75f8-0d4d-932b-2fd4969d4b93"]
}, Open  ]],
Cell[117444, 3377, 169, 3, 35, "Text",ExpressionUUID->"b338e8db-a7b4-0549-8dc1-8050c0552f8f"],
Cell[117616, 3382, 1317, 35, 49, "Text",ExpressionUUID->"a39e654b-8794-ad4b-9823-3f9b7d30963f"],
Cell[CellGroupData[{
Cell[118958, 3421, 733, 21, 44, "Input",ExpressionUUID->"997b68f3-2e51-de4e-adfb-fcc495d691e4"],
Cell[119694, 3444, 1026, 30, 87, "Output",ExpressionUUID->"9beb0418-230f-b448-9f10-b62a857e7852"]
}, Open  ]],
Cell[120735, 3477, 1064, 29, 59, "Text",ExpressionUUID->"8c9bc44f-5ef3-b240-ba2a-0f74b56a44e0"],
Cell[CellGroupData[{
Cell[121824, 3510, 668, 20, 33, "Input",ExpressionUUID->"dbfa88ba-4bd6-d740-945c-85962e9dc8a8"],
Cell[122495, 3532, 151, 2, 34, "Output",ExpressionUUID->"91c91f84-5949-334a-8f2f-8557bdba6fe8"]
}, Open  ]],
Cell[122661, 3537, 682, 16, 52, "Text",ExpressionUUID->"75b9d663-a0e5-7b47-9c82-57859ae3566b"],
Cell[123346, 3555, 340, 9, 46, "Input",ExpressionUUID->"5122b0bb-2b2a-df4d-8ec9-00909a3c5ca1"],
Cell[123689, 3566, 528, 14, 37, "Text",ExpressionUUID->"26e6c63c-08ee-8449-b290-b54d8050b54d"],
Cell[124220, 3582, 2103, 51, 70, "Text",ExpressionUUID->"dc58de6d-b241-3b49-a060-d79ca0f44f1c"],
Cell[126326, 3635, 149, 3, 35, "Text",ExpressionUUID->"cfdd5ed1-57a5-2a49-b93a-ad790554ffb7"],
Cell[CellGroupData[{
Cell[126500, 3642, 1390, 43, 86, "Input",ExpressionUUID->"62b038bd-917c-e44c-9046-4abaf7466171"],
Cell[127893, 3687, 149, 2, 34, "Output",ExpressionUUID->"8ffef0c1-0a16-bb4d-bec9-279b2180790b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128091, 3695, 872, 23, 56, "Subsection",ExpressionUUID->"97099f37-fe2e-2644-b477-37476c21d4f6"],
Cell[128966, 3720, 260, 6, 35, "Text",ExpressionUUID->"061621db-536a-e84d-841f-9f9a3b6ce2c2"],
Cell[129229, 3728, 1920, 59, 87, "Input",ExpressionUUID->"2082e965-65c0-fc43-98e1-ecbb505656f6"],
Cell[131152, 3789, 518, 12, 37, "Text",ExpressionUUID->"e47cd50e-9a14-da40-a512-917b5fd810f1"],
Cell[CellGroupData[{
Cell[131695, 3805, 1788, 57, 115, "Input",ExpressionUUID->"d9fc8faf-b87d-394d-ad77-76e934dd082f"],
Cell[133486, 3864, 255, 6, 55, "Output",ExpressionUUID->"e1aee8de-35f9-684b-a51d-eeb4696dd11b"],
Cell[133744, 3872, 424, 12, 54, "Output",ExpressionUUID->"46afae84-a75a-834a-ab89-406f442eca53"],
Cell[134171, 3886, 558, 16, 54, "Output",ExpressionUUID->"8ac78285-54f3-0244-92d3-1fe61f605f22"],
Cell[134732, 3904, 756, 22, 55, "Output",ExpressionUUID->"c3e51feb-293e-6142-baf3-d31815773f9c"],
Cell[135491, 3928, 881, 26, 53, "Output",ExpressionUUID->"9a9c56c1-bcfb-1446-b416-86b0357d98ed"]
}, Open  ]],
Cell[136387, 3957, 2232, 57, 65, "Text",ExpressionUUID->"f250d084-e25c-3649-a206-96e015bed91e"],
Cell[CellGroupData[{
Cell[138644, 4018, 1743, 55, 58, "Input",ExpressionUUID->"ea8bda73-25e9-8b48-ac1e-152be5c85379"],
Cell[140390, 4075, 226, 4, 34, "Output",ExpressionUUID->"8f2d9cbd-60d4-034d-8a51-283989542eb7"]
}, Open  ]],
Cell[140631, 4082, 146, 3, 35, "Text",ExpressionUUID->"8e40f360-b550-cb48-8316-5067c50ebfde"],
Cell[140780, 4087, 4918, 125, 65, "Text",ExpressionUUID->"61acae79-4ac5-8d45-88cf-2f54d332bea5"],
Cell[145701, 4214, 449, 12, 35, "Text",ExpressionUUID->"ecd10c80-3ded-5647-aaf0-7fe36ce817e5"],
Cell[CellGroupData[{
Cell[146175, 4230, 1377, 38, 94, "Input",ExpressionUUID->"bb56fbec-6d9a-ec46-a469-581d6adba739"],
Cell[147555, 4270, 647, 18, 53, "Output",ExpressionUUID->"8cd769e2-ef86-8b48-8675-52da07f5b215"]
}, Open  ]],
Cell[148217, 4291, 1480, 38, 55, "Text",ExpressionUUID->"909cbad4-63ba-9547-a696-b0b38158ba44"],
Cell[CellGroupData[{
Cell[149722, 4333, 965, 27, 49, "Input",ExpressionUUID->"b653b242-9b51-b94c-97b4-b81487ef2240"],
Cell[150690, 4362, 151, 2, 34, "Output",ExpressionUUID->"8d503cc0-8549-fb44-b40e-fd1df3a7753e"]
}, Open  ]],
Cell[150856, 4367, 148, 3, 35, "Text",ExpressionUUID->"353cd58b-b70d-8f49-a0fd-a0d3d55b97bd"],
Cell[151007, 4372, 3834, 96, 65, "Text",ExpressionUUID->"92fbdb4e-9214-1145-b939-f7dcd3fce9fe"],
Cell[154844, 4470, 1557, 41, 37, "Text",ExpressionUUID->"73fec5a5-4a98-cb4d-999d-713eef7dd778"],
Cell[156404, 4513, 1929, 62, 78, "Input",ExpressionUUID->"9f90c76a-2da1-234c-9824-d8246e4b0d80"],
Cell[158336, 4577, 521, 12, 37, "Text",ExpressionUUID->"d7da5b52-dc50-a245-8458-67beb207d89b"],
Cell[CellGroupData[{
Cell[158882, 4593, 2917, 92, 115, "Input",ExpressionUUID->"fb6c6cd0-7d3c-4b46-8d55-0062d9b0ebac"],
Cell[161802, 4687, 1015, 31, 87, "Output",ExpressionUUID->"63be21d0-0c1d-394a-9e92-e5320ee1fffa"],
Cell[162820, 4720, 1000, 31, 87, "Output",ExpressionUUID->"a3d2fbc2-1cc8-6941-9ccd-adcc5bca118d"],
Cell[163823, 4753, 906, 27, 49, "Output",ExpressionUUID->"6732d35a-a03a-4546-9487-3040b02e8b5e"],
Cell[164732, 4782, 839, 25, 49, "Output",ExpressionUUID->"8ca536c9-0b9c-3c47-a23e-c60f00d26c36"],
Cell[165574, 4809, 736, 21, 49, "Output",ExpressionUUID->"1adda1bc-71e0-fa44-aa9e-199cc8b4f0f2"]
}, Open  ]],
Cell[166325, 4833, 2039, 52, 62, "Text",ExpressionUUID->"12049687-22c1-104c-b4a1-913af83e6804"],
Cell[168367, 4887, 1509, 47, 55, "Input",ExpressionUUID->"2fbc2294-7f85-1740-b458-6ef787516f2a"],
Cell[CellGroupData[{
Cell[169901, 4938, 1366, 42, 115, "Input",ExpressionUUID->"ec79e5d1-3adf-0f47-a16b-003f82531921"],
Cell[171270, 4982, 177, 2, 34, "Output",ExpressionUUID->"5c6692d1-2a31-ba42-870d-3538e39ec25e"],
Cell[171450, 4986, 177, 2, 34, "Output",ExpressionUUID->"9f60d3a1-9c03-0248-89ee-7a65961bf950"],
Cell[171630, 4990, 177, 2, 34, "Output",ExpressionUUID->"88dd6ae4-48d9-1142-80be-7b0c248a6cf3"],
Cell[171810, 4994, 177, 2, 34, "Output",ExpressionUUID->"37cfa583-2972-8843-8a3b-a9f201d514c0"],
Cell[171990, 4998, 175, 2, 34, "Output",ExpressionUUID->"8c4f338c-6e02-a842-8265-1d8ac02366af"]
}, Open  ]],
Cell[172180, 5003, 148, 3, 35, "Text",ExpressionUUID->"2d051bf8-8575-3048-9e61-9c8c6c32f60d"],
Cell[172331, 5008, 2504, 61, 62, "Text",ExpressionUUID->"84b9d884-7162-d24f-8e70-471a80056a7c"],
Cell[174838, 5071, 183, 3, 35, "Text",ExpressionUUID->"0213a60d-8249-384f-82b5-49b98b0da032"],
Cell[175024, 5076, 5632, 144, 62, "Text",ExpressionUUID->"2378fcf2-6ca6-4f4c-ae63-057834558114"],
Cell[180659, 5222, 235, 6, 35, "Text",ExpressionUUID->"8dde9fa5-ef44-d342-a10c-9b0c063cb687"],
Cell[180897, 5230, 2983, 78, 62, "Text",ExpressionUUID->"6080c908-2432-1a45-8fc1-daf3eecd89d8"],
Cell[CellGroupData[{
Cell[183905, 5312, 1205, 39, 54, "Input",ExpressionUUID->"fde77ff9-5609-5b48-bed8-9e1f03066516"],
Cell[185113, 5353, 148, 2, 34, "Output",ExpressionUUID->"7d2869b2-ddec-c84a-8349-187d79ba7649"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185298, 5360, 1079, 35, 52, "Input",ExpressionUUID->"ae6c6fbe-cfac-464d-9434-05157c243176"],
Cell[186380, 5397, 151, 2, 34, "Output",ExpressionUUID->"67d8919d-331b-bf4b-bc59-68a50fb53a23"]
}, Open  ]],
Cell[186546, 5402, 150, 3, 35, "Text",ExpressionUUID->"a1458cdf-2a7f-c44e-87e2-cb93f9c0a5f5"],
Cell[186699, 5407, 2171, 57, 60, "Text",ExpressionUUID->"69e4a6da-54e9-d244-91c3-02847718ec0c"],
Cell[188873, 5466, 172, 3, 35, "Text",ExpressionUUID->"9358a5d4-143c-6c4b-bd13-f8c0c76e85b4"],
Cell[CellGroupData[{
Cell[189070, 5473, 1135, 34, 57, "Input",ExpressionUUID->"1873c484-9dbf-2343-a512-05856e4a6e27"],
Cell[190208, 5509, 379, 10, 49, "Output",ExpressionUUID->"f7905c29-32e3-fd42-a4d4-64b70f6d74d1"]
}, Open  ]],
Cell[190602, 5522, 153, 3, 35, "Text",ExpressionUUID->"4eeabe84-2c4a-3b48-b08e-2af060c1ae19"],
Cell[190758, 5527, 1026, 25, 59, "Text",ExpressionUUID->"3af81718-2392-7743-906b-2e05a64ee783"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191821, 5557, 164, 3, 54, "Subsection",ExpressionUUID->"a881877f-05d1-c640-ae58-b6936643a564"],
Cell[191988, 5562, 4387, 108, 70, "Text",ExpressionUUID->"6ea11c62-4ff1-d14c-85fb-69e896795aef"],
Cell[196378, 5672, 163, 3, 35, "Text",ExpressionUUID->"08f3edc5-8aca-dc4f-baf6-6e37273cf34f"],
Cell[CellGroupData[{
Cell[196566, 5679, 951, 30, 46, "Input",ExpressionUUID->"35433817-e25a-6041-afb6-6c949f704c82"],
Cell[197520, 5711, 445, 13, 49, "Output",ExpressionUUID->"1a79d8cc-f493-a84d-b065-d4cd46b33c53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198002, 5729, 201, 3, 30, "Input",ExpressionUUID->"6d7633b8-093b-0843-aa3e-754964315537"],
Cell[198206, 5734, 185, 3, 34, "Output",ExpressionUUID->"88630147-4267-2c4d-b6e2-715bb56e4287"]
}, Open  ]],
Cell[198406, 5740, 591, 15, 61, "Text",ExpressionUUID->"444a64dd-8c24-4d15-a8d6-e93a834fb187"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[199046, 5761, 359, 9, 99, "Title",ExpressionUUID->"612d15cd-ea18-6649-bbdd-304f3519bbfb"],
Cell[CellGroupData[{
Cell[199430, 5774, 332, 8, 68, "Section",ExpressionUUID->"9c1a2fb0-f7be-5d4b-bd99-1bba17718bb4"],
Cell[199765, 5784, 3962, 101, 108, "Text",ExpressionUUID->"803cdf1f-e6b5-f541-927c-efdbedc43965"],
Cell[203730, 5887, 523, 14, 35, "Text",ExpressionUUID->"d35b8b5c-1daa-6943-921a-2738742a9f04"],
Cell[CellGroupData[{
Cell[204278, 5905, 927, 23, 49, "Input",ExpressionUUID->"c2d6388c-fe10-da47-acd1-694a63f6efe5"],
Cell[205208, 5930, 888, 26, 53, "Output",ExpressionUUID->"fc2ee2d0-030d-2c4f-8bf4-0e44e07ac5be"]
}, Open  ]],
Cell[206111, 5959, 3327, 81, 75, "Text",ExpressionUUID->"009e8c2c-abaf-2a4e-b9dc-f9a074baa3cc"],
Cell[209441, 6042, 221, 4, 35, "Text",ExpressionUUID->"48d88363-f8eb-3a42-a1c5-2e8d30b53151"],
Cell[209665, 6048, 1246, 35, 48, "Input",ExpressionUUID->"aaa02c9d-5e02-074d-9d91-cccfd9379a1f"],
Cell[210914, 6085, 149, 3, 35, "Text",ExpressionUUID->"f7fff0ee-2414-f44d-a339-a9afd11309fb"],
Cell[CellGroupData[{
Cell[211088, 6092, 442, 7, 30, "Input",ExpressionUUID->"2e2f580a-f45d-2d41-9e40-0cd2061976df"],
Cell[211533, 6101, 763, 21, 52, "Output",ExpressionUUID->"5f925c65-99c3-ba40-a1eb-2f7aac9c374d"]
}, Open  ]],
Cell[212311, 6125, 488, 14, 37, "Text",ExpressionUUID->"1e1eeb89-5169-554d-aa32-d7419a1afcef"],
Cell[212802, 6141, 3445, 92, 65, "Text",ExpressionUUID->"f2168a6a-d1cb-ab44-9b8e-03613c35957d"],
Cell[216250, 6235, 418, 8, 35, "Text",ExpressionUUID->"9993461c-c2b6-2b43-9ce0-d7b210c410d7"],
Cell[CellGroupData[{
Cell[216693, 6247, 845, 20, 83, "Subsection",ExpressionUUID->"ffb83760-d3d5-0748-b7b0-d54f76c62ad5"],
Cell[217541, 6269, 882, 18, 55, "Text",ExpressionUUID->"c4dfd491-102d-7140-b355-c89e4b8e8e6b"],
Cell[CellGroupData[{
Cell[218448, 6291, 1766, 55, 82, "Input",ExpressionUUID->"0f969b72-fbd7-e449-964d-24a28c3b8044"],
Cell[220217, 6348, 805, 25, 51, "Output",ExpressionUUID->"4e49d673-36c8-2848-be18-b3be4d328d5d"]
}, Open  ]],
Cell[221037, 6376, 712, 17, 33, "Text",ExpressionUUID->"a0df3f4c-b1a0-0d42-865f-d623f10c6006"],
Cell[221752, 6395, 1313, 37, 48, "Input",ExpressionUUID->"00782f08-328f-464f-afd0-a154af2100e0"],
Cell[CellGroupData[{
Cell[223090, 6436, 242, 4, 47, "Input",ExpressionUUID->"45a48aac-4bde-e243-bb0d-63db4bdd16b4"],
Cell[223335, 6442, 1649, 48, 47, "Output",ExpressionUUID->"83eeb4c3-464b-dc49-a962-db50e1d030cf"]
}, Open  ]],
Cell[224999, 6493, 2337, 60, 77, "Text",ExpressionUUID->"1b25089b-3a10-5e44-9983-bee5802a04ce"],
Cell[227339, 6555, 201, 4, 33, "Text",ExpressionUUID->"b76d7c37-71e7-0b48-a09b-d918e4f902a7"],
Cell[227543, 6561, 1443, 44, 49, "Input",ExpressionUUID->"251f6a49-7969-d043-b633-c38eb2f3be02"],
Cell[CellGroupData[{
Cell[229011, 6609, 623, 16, 44, "Input",ExpressionUUID->"9f24b1e0-232b-da43-b881-02e1dfa1dd3c"],
Cell[229637, 6627, 325, 7, 32, "Output",ExpressionUUID->"5a60cf5a-0c81-d449-b454-87552793273d"]
}, Open  ]],
Cell[229977, 6637, 4788, 127, 163, "Text",ExpressionUUID->"1423b2b6-75d5-a948-9553-b06f325e1d25"],
Cell[234768, 6766, 585, 14, 33, "Text",ExpressionUUID->"f7d37386-e0bd-144b-aa44-e97ba58b5fd5"],
Cell[CellGroupData[{
Cell[235378, 6784, 1108, 36, 49, "Input",ExpressionUUID->"fa84ca6c-e06e-8249-b60a-153dfe39441f"],
Cell[236489, 6822, 1027, 29, 54, "Output",ExpressionUUID->"0bcb09bd-1952-254b-83fc-e20ccc65d89b"]
}, Open  ]],
Cell[237531, 6854, 767, 21, 33, "Text",ExpressionUUID->"8402cbbe-a047-c84b-9420-70a46ebf9119"],
Cell[CellGroupData[{
Cell[238323, 6879, 2188, 59, 76, "Input",ExpressionUUID->"8d9e73d7-eb9d-8f4b-a899-c6917163e767"],
Cell[240514, 6940, 418, 9, 47, "Output",ExpressionUUID->"702ab55a-79c2-6d43-8355-6948b79eb416"]
}, Open  ]],
Cell[240947, 6952, 720, 18, 49, "Text",ExpressionUUID->"6a39c0b3-03fa-ed4e-8250-1efe2712b3de"]
}, Closed]],
Cell[CellGroupData[{
Cell[241704, 6975, 892, 22, 40, "Subsection",ExpressionUUID->"735ecabd-f91e-574f-9438-64ec301f485b"],
Cell[242599, 6999, 669, 16, 37, "Text",ExpressionUUID->"355e280f-0edd-2842-abb0-4fe54f1e861a"],
Cell[CellGroupData[{
Cell[243293, 7019, 1711, 54, 89, "Input",ExpressionUUID->"f4367ba7-4e2a-f343-b8bf-dbc355964407"],
Cell[245007, 7075, 812, 25, 49, "Output",ExpressionUUID->"e9e11c29-92bd-9647-8555-970f01710c08"]
}, Open  ]],
Cell[245834, 7103, 604, 15, 37, "Text",ExpressionUUID->"92d67a2f-30fe-0643-9526-d570ce697b1b"],
Cell[CellGroupData[{
Cell[246463, 7122, 1083, 32, 46, "Input",ExpressionUUID->"24237592-7910-3946-884f-cc61c0904b06"],
Cell[247549, 7156, 275, 6, 49, "Output",ExpressionUUID->"0effeece-609a-ea4b-b8e2-582b884c2146"]
}, Open  ]],
Cell[247839, 7165, 908, 25, 37, "Text",ExpressionUUID->"f0dacfac-cea2-af44-bb5b-c54da83557ac"],
Cell[248750, 7192, 1402, 38, 46, "Input",ExpressionUUID->"9782b6f4-8338-894d-a572-66fb919a4452"],
Cell[250155, 7232, 208, 4, 35, "Text",ExpressionUUID->"95e8d052-1b8a-af44-a204-1bf2b6f34bb2"],
Cell[CellGroupData[{
Cell[250388, 7240, 206, 3, 30, "Input",ExpressionUUID->"ec69ae31-a7a6-b544-b7cd-7236d6d4dedb"],
Cell[250597, 7245, 772, 23, 49, "Output",ExpressionUUID->"9018615a-dce3-2c4a-858b-5dd66c4fb804"]
}, Open  ]],
Cell[251384, 7271, 156, 3, 30, "Input",ExpressionUUID->"304f8b66-4ba9-624e-9aa7-efc9b0a51e7f"],
Cell[251543, 7276, 2118, 53, 62, "Text",ExpressionUUID->"05a1e211-29a4-7540-8e3d-a6cb37381e25"],
Cell[253664, 7331, 1232, 38, 55, "Input",ExpressionUUID->"e35c40fc-3f4f-b940-aaf2-0264751568cb"],
Cell[CellGroupData[{
Cell[254921, 7373, 571, 14, 30, "Input",ExpressionUUID->"3997154a-0bfe-5b4a-adba-28068cfc9093"],
Cell[255495, 7389, 475, 9, 34, "Output",ExpressionUUID->"3670bd95-9caf-6b4e-97c3-dc3ffd240d0e"]
}, Open  ]],
Cell[255985, 7401, 3325, 87, 107, "Text",ExpressionUUID->"ad88b0e6-d6ef-0e4b-a80d-78f36e38b468"],
Cell[259313, 7490, 343, 9, 35, "Text",ExpressionUUID->"cb36ec9d-df3b-b640-ac4d-6de725fd11cc"],
Cell[CellGroupData[{
Cell[259681, 7503, 1301, 42, 55, "Input",ExpressionUUID->"f135c471-d372-7e4d-828f-2f1a3b70c378"],
Cell[260985, 7547, 1584, 45, 61, "Output",ExpressionUUID->"f07b0ea3-3954-d046-a564-315b6a422dec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262606, 7597, 2402, 63, 89, "Input",ExpressionUUID->"ef093fef-34a4-9643-9c5d-e561d1942e24"],
Cell[265011, 7662, 420, 11, 49, "Output",ExpressionUUID->"261b79dc-32db-7e42-89c0-da13b752a386"]
}, Open  ]],
Cell[265446, 7676, 627, 15, 37, "Text",ExpressionUUID->"637524d8-3734-764c-9431-47a94003db93"],
Cell[CellGroupData[{
Cell[266098, 7695, 231, 4, 30, "Input",ExpressionUUID->"21bbf021-8fbb-1f41-95d0-3e811f27adb1"],
Cell[266332, 7701, 302, 8, 49, "Output",ExpressionUUID->"3862dc7e-d280-ae48-8404-ec5ccdb1ab4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[266683, 7715, 158, 3, 54, "Subsection",ExpressionUUID->"064386f4-f061-774b-b1f2-1f1dd6e29b80"],
Cell[266844, 7720, 1088, 25, 73, "Text",ExpressionUUID->"614cdf40-f560-6547-b8b9-93d1c6d9f696"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[267981, 7751, 363, 9, 68, "Section",ExpressionUUID->"c4b2a904-6c5b-fd4a-8502-4e6a6f724054"],
Cell[268347, 7762, 3928, 104, 148, "Text",ExpressionUUID->"9aa61405-2e2e-3145-882f-17c43eedf39f"],
Cell[CellGroupData[{
Cell[272300, 7870, 491, 13, 56, "Subsection",ExpressionUUID->"cd29dc1b-36e5-7942-ba59-45cb35cdc177"],
Cell[272794, 7885, 3326, 88, 115, "Text",ExpressionUUID->"307f35bb-faef-d94a-b15a-03f1b5fda6a7"],
Cell[276123, 7975, 519, 14, 35, "Text",ExpressionUUID->"2478705d-aaef-d544-991d-c2423e681d25"],
Cell[CellGroupData[{
Cell[276667, 7993, 766, 20, 49, "Input",ExpressionUUID->"e39cad63-ee30-0f42-847a-ded9c14c0abf"],
Cell[277436, 8015, 769, 23, 53, "Output",ExpressionUUID->"80932019-eae0-f447-8b6b-2f1a2594c1be"]
}, Open  ]],
Cell[278220, 8041, 7448, 176, 171, "Text",ExpressionUUID->"24519c07-df27-4342-9150-20cd388517ee"],
Cell[285671, 8219, 170, 3, 35, "Text",ExpressionUUID->"8a0b7848-58fd-7643-b67a-ed331d265429"],
Cell[285844, 8224, 2082, 63, 122, "Input",ExpressionUUID->"cbcbd846-bf83-f14f-afe9-fbd87489a64e"],
Cell[287929, 8289, 240, 4, 35, "Text",ExpressionUUID->"4f10ea26-c6dc-c841-9491-5b26adb041b5"],
Cell[CellGroupData[{
Cell[288194, 8297, 204, 3, 30, "Input",ExpressionUUID->"980d37ab-25f4-bd45-a874-9126483cd742"],
Cell[288401, 8302, 1301, 41, 78, "Output",ExpressionUUID->"738e8b0a-3eea-814b-95c5-192d8a34bb3e"]
}, Open  ]],
Cell[289717, 8346, 658, 18, 60, "Text",ExpressionUUID->"918dcbf5-6f35-8d4c-b928-67cf320f16ee"],
Cell[CellGroupData[{
Cell[290400, 8368, 2459, 75, 154, "Input",ExpressionUUID->"fdc82e28-38e9-6741-9824-d8d0571cd228"],
Cell[292862, 8445, 1969, 62, 115, "Output",ExpressionUUID->"afaa6d0f-1443-2c45-bdb9-62ee0db6ceaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294880, 8513, 489, 13, 56, "Subsection",ExpressionUUID->"029effae-7c81-0345-8e1c-a2c5434c32ea"],
Cell[295372, 8528, 559, 16, 37, "Text",ExpressionUUID->"a83a0ceb-efda-0b41-a0d7-70292a5e1025"],
Cell[295934, 8546, 2841, 76, 65, "Text",ExpressionUUID->"c13ff77e-7a96-7947-8cb2-c8a6048e9f0f"],
Cell[298778, 8624, 167, 3, 35, "Text",ExpressionUUID->"1408e09c-630e-b348-99c5-565a36a71e33"],
Cell[CellGroupData[{
Cell[298970, 8631, 759, 20, 49, "Input",ExpressionUUID->"eecf5230-3eba-d246-b5c3-b37bf66e4cd6"],
Cell[299732, 8653, 834, 25, 53, "Output",ExpressionUUID->"8cd79d62-6ef5-464d-889e-7bef5e9e2dd5"]
}, Open  ]],
Cell[300581, 8681, 292, 6, 35, "Text",ExpressionUUID->"e52ef111-c969-ba49-9216-06fd4bf60911"],
Cell[300876, 8689, 1718, 49, 72, "Input",ExpressionUUID->"01aa559e-7dfd-0649-b64d-a5bd87cd5de3"],
Cell[302597, 8740, 149, 3, 35, "Text",ExpressionUUID->"fd095409-5199-1944-ac47-73c99f92a602"],
Cell[CellGroupData[{
Cell[302771, 8747, 200, 3, 30, "Input",ExpressionUUID->"c52e0a02-3f8d-7943-b217-08856782fdc8"],
Cell[302974, 8752, 1485, 44, 78, "Output",ExpressionUUID->"fd8405f8-8d51-4f4d-aaaa-159f410eb429"]
}, Open  ]],
Cell[304474, 8799, 608, 17, 37, "Text",ExpressionUUID->"66eb597f-fdb4-8d45-a10c-7adf14628c85"],
Cell[CellGroupData[{
Cell[305107, 8820, 2591, 78, 130, "Input",ExpressionUUID->"3b813317-f139-fa41-919b-462d720461e7"],
Cell[307701, 8900, 2158, 68, 111, "Output",ExpressionUUID->"51d84e09-c180-5446-b0ac-2d138d5e93f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309908, 8974, 175, 3, 54, "Subsection",ExpressionUUID->"d3ebf872-3cbb-014c-b853-3cfa264da3bf"],
Cell[310086, 8979, 1430, 37, 37, "Text",ExpressionUUID->"24ccfee8-c8cb-1b4b-b254-78f934370294"],
Cell[CellGroupData[{
Cell[311541, 9020, 286, 5, 30, "Input",ExpressionUUID->"6a9e5691-271e-b644-913e-c4e61f416397"],
Cell[311830, 9027, 1478, 46, 62, "Output",ExpressionUUID->"d25286db-4abb-1f44-86cf-cc1911e48795"]
}, Open  ]],
Cell[313323, 9076, 347, 7, 35, "Text",ExpressionUUID->"cfe9dce6-0303-5945-b0e6-d2db60b5bd6b"],
Cell[CellGroupData[{
Cell[313695, 9087, 594, 15, 78, "Subsubsection",ExpressionUUID->"dccb227f-1f25-834c-a6a6-dc29e14d4c0e"],
Cell[CellGroupData[{
Cell[314314, 9106, 2132, 59, 189, "Input",ExpressionUUID->"007b1911-9e6c-ee4c-b3a4-20f58be10521"],
Cell[316449, 9167, 345, 8, 52, "Output",ExpressionUUID->"f166ff33-6671-6543-a4d9-82a3f1a4a8f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[316843, 9181, 607, 16, 47, "Subsubsection",ExpressionUUID->"a41eb165-d490-4342-9c71-3633d1d64ab4"],
Cell[CellGroupData[{
Cell[317475, 9201, 2090, 59, 168, "Input",ExpressionUUID->"32666bd9-c73a-e246-8fa0-7e54f8f058c3"],
Cell[319568, 9262, 238, 5, 49, "Output",ExpressionUUID->"40429f97-5670-e548-920b-420dfc78c6bf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[319855, 9273, 1104, 28, 47, "Subsubsection",ExpressionUUID->"f880c83e-40c1-f244-bc5c-7bae08823acd"],
Cell[320962, 9303, 556, 14, 37, "Text",ExpressionUUID->"bc68fedc-1c98-d744-9167-0f5667d88aa8"],
Cell[CellGroupData[{
Cell[321543, 9321, 1803, 54, 89, "Input",ExpressionUUID->"5764d9dc-2620-1b46-8991-d6a151673b71"],
Cell[323349, 9377, 770, 23, 49, "Output",ExpressionUUID->"d0af57b0-458c-004f-8049-407d883a5581"]
}, Open  ]],
Cell[324134, 9403, 969, 26, 60, "Text",ExpressionUUID->"b3558084-5c76-6e4b-831c-9acefa999ade"],
Cell[325106, 9431, 1309, 36, 46, "Input",ExpressionUUID->"5ec14675-b269-4048-9bf6-135727707d24"],
Cell[326418, 9469, 207, 4, 35, "Text",ExpressionUUID->"38436eed-38b6-5441-b1f2-1b10a0d07e35"],
Cell[CellGroupData[{
Cell[326650, 9477, 253, 4, 30, "Input",ExpressionUUID->"80b78339-3066-6e40-9144-aad5417e29bd"],
Cell[326906, 9483, 822, 24, 49, "Output",ExpressionUUID->"752af9a3-25c6-5042-aa81-77bab4513f8d"]
}, Open  ]],
Cell[327743, 9510, 1911, 50, 82, "Text",ExpressionUUID->"0f523235-f78f-3e48-be5f-b586e4896eb9"],
Cell[329657, 9562, 151, 3, 35, "Text",ExpressionUUID->"3c10ff22-0205-ab45-bb5e-47f43cfbd65f"],
Cell[329811, 9567, 1103, 35, 55, "Input",ExpressionUUID->"0fb69083-5fe1-5e45-9203-7feda7bae393"],
Cell[CellGroupData[{
Cell[330939, 9606, 567, 16, 46, "Input",ExpressionUUID->"14450d55-fb78-ac44-bdee-797abf74ef59"],
Cell[331509, 9624, 263, 5, 34, "Output",ExpressionUUID->"667bc6c0-846b-9d4f-bdd0-d26bf454df05"]
}, Open  ]],
Cell[331787, 9632, 553, 14, 37, "Text",ExpressionUUID->"02b34777-b439-4143-a4af-505c933e9849"],
Cell[332343, 9648, 2796, 76, 62, "Text",ExpressionUUID->"02baa35d-00d9-864a-abdf-6cc546892d74"],
Cell[335142, 9726, 459, 12, 35, "Text",ExpressionUUID->"18ff21e1-899a-8549-acb0-caf83e78cfb1"],
Cell[CellGroupData[{
Cell[335626, 9742, 1222, 40, 55, "Input",ExpressionUUID->"ecf27324-d3c2-4548-9451-42f08e59b576"],
Cell[336851, 9784, 1028, 29, 61, "Output",ExpressionUUID->"5aa7e66d-8545-8540-b538-db5de4f372b5"]
}, Open  ]],
Cell[337894, 9816, 299, 7, 35, "Text",ExpressionUUID->"c197f431-5ce9-2140-966b-314961ae9197"],
Cell[CellGroupData[{
Cell[338218, 9827, 2024, 54, 111, "Input",ExpressionUUID->"1c45fc51-e892-3b4e-a0bc-0ef784904f3b"],
Cell[340245, 9883, 323, 8, 49, "Output",ExpressionUUID->"94b080aa-e212-9d4b-b26e-18ecb0f08ef6"]
}, Open  ]],
Cell[340583, 9894, 619, 15, 37, "Text",ExpressionUUID->"9fc8e328-15a3-9045-b444-a2528850fa42"],
Cell[CellGroupData[{
Cell[341227, 9913, 328, 7, 30, "Input",ExpressionUUID->"fefe92ff-db59-0d4d-829f-73aa070ef48b"],
Cell[341558, 9922, 481, 13, 52, "Output",ExpressionUUID->"4bb2fef5-ad43-6a4e-bd13-c1ba13947792"]
}, Open  ]],
Cell[342054, 9938, 146, 3, 35, "Text",ExpressionUUID->"4bdc4880-a40c-3345-afe4-e1c3d894fcc5"],
Cell[342203, 9943, 881, 23, 54, "Text",ExpressionUUID->"4da9644c-f529-5340-a68d-3bbd135aa82a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


